Prospects for a Heavy Vector-Like Charge 2/3 Quark T search at the LHC with \sqrt{s}=14 TeV and 33 TeV. "A Snowmass 2013 Whitepaper"

We present the prospects for the discovery or exclusion of heavy vector-like charge 2/3 quarks, T, in proton-proton collisions at two center-of-mass energies, 14 and 33 TeV at the LHC. In this note, the pair production of T quark and its antiparticle, with decays to W boson and a b quark (Wb), a top quark and the Higgs boson (tH), and a top quark and Z boson (tZ) are investigated. Higgs boson decays to $b\bar b$ and $W^+W^-$ final states are selected for this study.

==> 14TeV/TRI/HT_2L_ZQV.C <==
{
//=========Macro generated from canvas: canv/canv
//=========  (Sun Aug  4 20:32:57 2013) by ROOT version5.32/00
   TCanvas *canv = new TCanvas("canv", "canv",0,0,600,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(-2298.851,-0.3486136,20689.66,5.193017);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetRightMargin(0.03);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.3);
   canv->SetFrameFillStyle(0);
   canv->SetFrameBorderMode(0);
   canv->SetFrameFillStyle(0);
   canv->SetFrameBorderMode(0);
   
   THStack *mystack = new THStack();
   mystack->SetName("mystack");
   mystack->SetTitle("mystack");
   
   TH1F *mystack_stack_4 = new TH1F("mystack_stack_4","mystack",100,0,20000);
   mystack_stack_4->SetMinimum(20.6004);
   mystack_stack_4->SetMaximum(82401.62);
   mystack_stack_4->SetDirectory(0);
   mystack_stack_4->SetStats(0);
   mystack_stack_4->SetLineStyle(0);
   mystack_stack_4->SetMarkerStyle(21);
   mystack_stack_4->GetXaxis()->SetLabelFont(42);
   mystack_stack_4->GetXaxis()->SetLabelOffset(0.007);
   mystack_stack_4->GetXaxis()->SetLabelSize(0.05);
   mystack_stack_4->GetXaxis()->SetTitleSize(0.06);
   mystack_stack_4->GetXaxis()->SetTitleOffset(0.9);
   mystack_stack_4->GetXaxis()->SetTitleFont(42);
   mystack_stack_4->GetYaxis()->SetLabelFont(42);
   mystack_stack_4->GetYaxis()->SetLabelOffset(0.007);
   mystack_stack_4->GetYaxis()->SetLabelSize(0.05);
   mystack_stack_4->GetYaxis()->SetTitleSize(0.06);
   mystack_stack_4->GetYaxis()->SetTitleFont(42);
   mystack_stack_4->GetZaxis()->SetLabelFont(42);
   mystack_stack_4->GetZaxis()->SetLabelOffset(0.007);
   mystack_stack_4->GetZaxis()->SetLabelSize(0.05);
   mystack_stack_4->GetZaxis()->SetTitleSize(0.06);
   mystack_stack_4->GetZaxis()->SetTitleFont(42);
   mystack->SetHistogram(mystack_stack_4);
   
   
   TH1F *histArray_BB_13TEV_0_300 = new TH1F("histArray_BB_13TEV_0_300","HT_2L_ZQV_BB_13TEV_0_300_MuMu",100,0,20000);
   histArray_BB_13TEV_0_300->SetBinContent(0,-10);
   histArray_BB_13TEV_0_300->SetBinContent(1,40230.46);
   histArray_BB_13TEV_0_300->SetBinContent(2,122.0406);
   histArray_BB_13TEV_0_300->SetBinContent(3,-10);
   histArray_BB_13TEV_0_300->SetBinContent(4,-10);
   histArray_BB_13TEV_0_300->SetBinContent(5,-10);
   histArray_BB_13TEV_0_300->SetBinContent(6,-10);
   histArray_BB_13TEV_0_300->SetBinContent(7,-10);
   histArray_BB_13TEV_0_300->SetBinContent(8,-10);
   histArray_BB_13TEV_0_300->SetBinContent(9,-10);
   histArray_BB_13TEV_0_300->SetBinContent(10,-10);
   histArray_BB_13TEV_0_300->SetBinContent(11,-10);
   histArray_BB_13TEV_0_300->SetBinContent(12,-10);
   histArray_BB_13TEV_0_300->SetBinContent(13,-10);
   histArray_BB_13TEV_0_300->SetBinContent(14,-10);
   histArray_BB_13TEV_0_300->SetBinContent(15,-10);
   histArray_BB_13TEV_0_300->SetBinContent(16,-10);
   histArray_BB_13TEV_0_300->SetBinContent(17,-10);
   histArray_BB_13TEV_0_300->SetBinContent(18,-10);
   histArray_BB_13TEV_0_300->SetBinContent(19,-10);
   histArray_BB_13TEV_0_300->SetBinContent(20,-10);
   histArray_BB_13TEV_0_300->SetBinContent(21,-10);
   histArray_BB_13TEV_0_300->SetBinContent(22,-10);
   histArray_BB_13TEV_0_300->SetBinContent(23,-10);
   histArray_BB_13TEV_0_300->SetBinContent(24,-10);
   histArray_BB_13TEV_0_300->SetBinContent(25,-10);
   histArray_BB_13TEV_0_300->SetBinContent(26,-10);
   histArray_BB_13TEV_0_300->SetBinContent(27,-10);
   histArray_BB_13TEV_0_300->SetBinContent(28,-10);
   histArray_BB_13TEV_0_300->SetBinContent(29,-10);
   histArray_BB_13TEV_0_300->SetBinContent(30,-10);
   histArray_BB_13TEV_0_300->SetBinContent(31,-10);
   histArray_BB_13TEV_0_300->SetBinContent(32,-10);
   histArray_BB_13TEV_0_300->SetBinContent(33,-10);
   histArray_BB_13TEV_0_300->SetBinContent(34,-10);
   histArray_BB_13TEV_0_300->SetBinContent(35,-10);
   histArray_BB_13TEV_0_300->SetBinContent(36,-10);
   histArray_BB_13TEV_0_300->SetBinContent(37,-10);
   histArray_BB_13TEV_0_300->SetBinContent(38,-10);
   histArray_BB_13TEV_0_300->SetBinContent(39,-10);
   histArray_BB_13TEV_0_300->SetBinContent(40,-10);
   histArray_BB_13TEV_0_300->SetBinContent(41,-10);
   histArray_BB_13TEV_0_300->SetBinContent(42,-10);
   histArray_BB_13TEV_0_300->SetBinContent(43,-10);
   histArray_BB_13TEV_0_300->SetBinContent(44,-10);
   histArray_BB_13TEV_0_300->SetBinContent(45,-10);
   histArray_BB_13TEV_0_300->SetBinContent(46,-10);
   histArray_BB_13TEV_0_300->SetBinContent(47,-10);
   histArray_BB_13TEV_0_300->SetBinContent(48,-10);
   histArray_BB_13TEV_0_300->SetBinContent(49,-10);
   histArray_BB_13TEV_0_300->SetBinContent(50,-10);
   histArray_BB_13TEV_0_300->SetBinContent(51,-10);
   histArray_BB_13TEV_0_300->SetBinContent(52,-10);
   histArray_BB_13TEV_0_300->SetBinContent(53,-10);
   histArray_BB_13TEV_0_300->SetBinContent(54,-10);
   histArray_BB_13TEV_0_300->SetBinContent(55,-10);
   histArray_BB_13TEV_0_300->SetBinContent(56,-10);
   histArray_BB_13TEV_0_300->SetBinContent(57,-10);
   histArray_BB_13TEV_0_300->SetBinContent(58,-10);
   histArray_BB_13TEV_0_300->SetBinContent(59,-10);
   histArray_BB_13TEV_0_300->SetBinContent(60,-10);
   histArray_BB_13TEV_0_300->SetBinContent(61,-10);
   histArray_BB_13TEV_0_300->SetBinContent(62,-10);
   histArray_BB_13TEV_0_300->SetBinContent(63,-10);
   histArray_BB_13TEV_0_300->SetBinContent(64,-10);
   histArray_BB_13TEV_0_300->SetBinContent(65,-10);
   histArray_BB_13TEV_0_300->SetBinContent(66,-10);
   histArray_BB_13TEV_0_300->SetBinContent(67,-10);
   histArray_BB_13TEV_0_300->SetBinContent(68,-10);
   histArray_BB_13TEV_0_300->SetBinContent(69,-10);
   histArray_BB_13TEV_0_300->SetBinContent(70,-10);
   histArray_BB_13TEV_0_300->SetBinContent(71,-10);
   histArray_BB_13TEV_0_300->SetBinContent(72,-10);
   histArray_BB_13TEV_0_300->SetBinContent(73,-10);
   histArray_BB_13TEV_0_300->SetBinContent(74,-10);
   histArray_BB_13TEV_0_300->SetBinContent(75,-10);
   histArray_BB_13TEV_0_300->SetBinContent(76,-10);
   histArray_BB_13TEV_0_300->SetBinContent(77,-10);
   histArray_BB_13TEV_0_300->SetBinContent(78,-10);
   histArray_BB_13TEV_0_300->SetBinContent(79,-10);
   histArray_BB_13TEV_0_300->SetBinContent(80,-10);
   histArray_BB_13TEV_0_300->SetBinContent(81,-10);
   histArray_BB_13TEV_0_300->SetBinContent(82,-10);
   histArray_BB_13TEV_0_300->SetBinContent(83,-10);
   histArray_BB_13TEV_0_300->SetBinContent(84,-10);
   histArray_BB_13TEV_0_300->SetBinContent(85,-10);
   histArray_BB_13TEV_0_300->SetBinContent(86,-10);
   histArray_BB_13TEV_0_300->SetBinContent(87,-10);
   histArray_BB_13TEV_0_300->SetBinContent(88,-10);
   histArray_BB_13TEV_0_300->SetBinContent(89,-10);
   histArray_BB_13TEV_0_300->SetBinContent(90,-10);
   histArray_BB_13TEV_0_300->SetBinContent(91,-10);
   histArray_BB_13TEV_0_300->SetBinContent(92,-10);
   histArray_BB_13TEV_0_300->SetBinContent(93,-10);
   histArray_BB_13TEV_0_300->SetBinContent(94,-10);
   histArray_BB_13TEV_0_300->SetBinContent(95,-10);
   histArray_BB_13TEV_0_300->SetBinContent(96,-10);
   histArray_BB_13TEV_0_300->SetBinContent(97,-10);
   histArray_BB_13TEV_0_300->SetBinContent(98,-10);
   histArray_BB_13TEV_0_300->SetBinContent(99,-10);
   histArray_BB_13TEV_0_300->SetBinContent(100,-10);
   histArray_BB_13TEV_0_300->SetBinError(1,421.763);
   histArray_BB_13TEV_0_300->SetBinError(2,22.86964);
   histArray_BB_13TEV_0_300->SetMinimum(0.01);
   histArray_BB_13TEV_0_300->SetMaximum(100000);
   histArray_BB_13TEV_0_300->SetEntries(9360);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#33cc33");
   histArray_BB_13TEV_0_300->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   histArray_BB_13TEV_0_300->SetLineColor(ci);
   histArray_BB_13TEV_0_300->GetXaxis()->SetTitle("H_{T} [GeV]");
   histArray_BB_13TEV_0_300->GetXaxis()->SetRange(1,11);
   histArray_BB_13TEV_0_300->GetXaxis()->SetTitleSize(0.05);
   histArray_BB_13TEV_0_300->GetXaxis()->SetTitleOffset(1.3);
   histArray_BB_13TEV_0_300->GetYaxis()->SetTitle("Events/100 GeV");
   histArray_BB_13TEV_0_300->GetYaxis()->SetLabelSize(0.03);
   histArray_BB_13TEV_0_300->GetYaxis()->SetTitleSize(0.05);
   histArray_BB_13TEV_0_300->GetYaxis()->SetTitleOffset(1.3);
   mystack->Add(histArray_BB_13TEV_0_300,"");
   
   TH1F *histArray_BB_13TEV_300_700 = new TH1F("histArray_BB_13TEV_300_700","HT_2L_ZQV_BB_13TEV_300_700_MuMu",100,0,20000);
   histArray_BB_13TEV_300_700->SetBinContent(1,8947.326);
   histArray_BB_13TEV_300_700->SetBinContent(2,4338.705);
   histArray_BB_13TEV_300_700->SetBinContent(3,312.2237);
   histArray_BB_13TEV_300_700->SetBinContent(4,16.38919);
   histArray_BB_13TEV_300_700->SetBinContent(5,1.482558);
   histArray_BB_13TEV_300_700->SetBinError(1,75.56114);
   histArray_BB_13TEV_300_700->SetBinError(2,52.95323);
   histArray_BB_13TEV_300_700->SetBinError(3,14.12838);
   histArray_BB_13TEV_300_700->SetBinError(4,3.23097);
   histArray_BB_13TEV_300_700->SetBinError(5,0.8559673);
   histArray_BB_13TEV_300_700->SetEntries(21453);

   ci = TColor::GetColor("#33cc33");
   histArray_BB_13TEV_300_700->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   histArray_BB_13TEV_300_700->SetLineColor(ci);
   histArray_BB_13TEV_300_700->GetXaxis()->SetRange(1,11);
   mystack->Add(histArray_BB_13TEV_300_700,"");
   
   TH1F *histArray_BB_13TEV_700_1300 = new TH1F("histArray_BB_13TEV_700_1300","HT_2L_ZQV_BB_13TEV_700_1300_MuMu",100,0,20000);
   histArray_BB_13TEV_700_1300->SetBinContent(1,450.6873);
   histArray_BB_13TEV_700_1300->SetBinContent(2,972.6501);
   histArray_BB_13TEV_700_1300->SetBinContent(3,1049.344);
   histArray_BB_13TEV_700_1300->SetBinContent(4,269.3012);
   histArray_BB_13TEV_700_1300->SetBinContent(5,52.35274);
   histArray_BB_13TEV_700_1300->SetBinContent(6,9.563569);
   histArray_BB_13TEV_700_1300->SetBinContent(7,0.9673655);
   histArray_BB_13TEV_700_1300->SetBinError(1,5.807638);
   histArray_BB_13TEV_700_1300->SetBinError(2,8.609562);
   histArray_BB_13TEV_700_1300->SetBinError(3,8.954046);
   histArray_BB_13TEV_700_1300->SetBinError(4,4.526278);
   histArray_BB_13TEV_700_1300->SetBinError(5,1.985839);
   histArray_BB_13TEV_700_1300->SetBinError(6,0.8434641);
   histArray_BB_13TEV_700_1300->SetBinError(7,0.2694209);
   histArray_BB_13TEV_700_1300->SetEntries(37172);

   ci = TColor::GetColor("#33cc33");
   histArray_BB_13TEV_700_1300->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   histArray_BB_13TEV_700_1300->SetLineColor(ci);
   histArray_BB_13TEV_700_1300->GetXaxis()->SetRange(1,11);
   mystack->Add(histArray_BB_13TEV_700_1300,"");
   
   TH1F *histArray_BB_13TEV_1300_2100 = new TH1F("histArray_BB_13TEV_1300_2100","HT_2L_ZQV_BB_13TEV_1300_2100_MuMu",100,0,20000);
   histArray_BB_13TEV_1300_2100->SetBinContent(1,12.97368);
   histArray_BB_13TEV_1300_2100->SetBinContent(2,14.23683);
   histArray_BB_13TEV_1300_2100->SetBinContent(3,35.19383);
   histArray_BB_13TEV_1300_2100->SetBinContent(4,118.0304);
   histArray_BB_13TEV_1300_2100->SetBinContent(5,73.45011);
   histArray_BB_13TEV_1300_2100->SetBinContent(6,33.56931);
   histArray_BB_13TEV_1300_2100->SetBinContent(7,14.49395);
   histArray_BB_13TEV_1300_2100->SetBinContent(8,6.032426);
   histArray_BB_13TEV_1300_2100->SetBinContent(9,2.294472);
   histArray_BB_13TEV_1300_2100->SetBinContent(10,0.5074506);
   histArray_BB_13TEV_1300_2100->SetBinContent(11,0.05486551);
   histArray_BB_13TEV_1300_2100->SetBinError(1,0.3149366);
   histArray_BB_13TEV_1300_2100->SetBinError(2,0.3305031);
   histArray_BB_13TEV_1300_2100->SetBinError(3,0.5196929);
   histArray_BB_13TEV_1300_2100->SetBinError(4,0.9554742);
   histArray_BB_13TEV_1300_2100->SetBinError(5,0.7537187);
   histArray_BB_13TEV_1300_2100->SetBinError(6,0.507431);
   histArray_BB_13TEV_1300_2100->SetBinError(7,0.3320188);
   histArray_BB_13TEV_1300_2100->SetBinError(8,0.213277);
   histArray_BB_13TEV_1300_2100->SetBinError(9,0.131778);
   histArray_BB_13TEV_1300_2100->SetBinError(10,0.06534497);
   histArray_BB_13TEV_1300_2100->SetBinError(11,0.01959267);
   histArray_BB_13TEV_1300_2100->SetEntries(40589);

   ci = TColor::GetColor("#33cc33");
   histArray_BB_13TEV_1300_2100->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   histArray_BB_13TEV_1300_2100->SetLineColor(ci);
   histArray_BB_13TEV_1300_2100->GetXaxis()->SetRange(1,11);
   mystack->Add(histArray_BB_13TEV_1300_2100,"");
   
   TH1F *histArray_BB_13TEV_2100_100000 = new TH1F("histArray_BB_13TEV_2100_100000","HT_2L_ZQV_BB_13TEV_2100_100000_MuMu",100,0,20000);
   histArray_BB_13TEV_2100_100000->SetBinContent(1,0.430271);
   histArray_BB_13TEV_2100_100000->SetBinContent(2,0.2071959);
   histArray_BB_13TEV_2100_100000->SetBinContent(3,0.3162446);
   histArray_BB_13TEV_2100_100000->SetBinContent(4,0.6961144);
   histArray_BB_13TEV_2100_100000->SetBinContent(5,2.103522);
   histArray_BB_13TEV_2100_100000->SetBinContent(6,6.798826);
   histArray_BB_13TEV_2100_100000->SetBinContent(7,5.118455);
   histArray_BB_13TEV_2100_100000->SetBinContent(8,3.489117);
   histArray_BB_13TEV_2100_100000->SetBinContent(9,2.727907);
   histArray_BB_13TEV_2100_100000->SetBinContent(10,2.074295);
   histArray_BB_13TEV_2100_100000->SetBinContent(11,1.340003);
   histArray_BB_13TEV_2100_100000->SetBinContent(12,0.8367996);
   histArray_BB_13TEV_2100_100000->SetBinContent(13,0.4714234);
   histArray_BB_13TEV_2100_100000->SetBinContent(14,0.286674);
   histArray_BB_13TEV_2100_100000->SetBinContent(15,0.1782155);
   histArray_BB_13TEV_2100_100000->SetBinContent(16,0.1252447);
   histArray_BB_13TEV_2100_100000->SetBinContent(17,0.07508287);
   histArray_BB_13TEV_2100_100000->SetBinContent(18,0.04719627);
   histArray_BB_13TEV_2100_100000->SetBinContent(19,0.0355406);
   histArray_BB_13TEV_2100_100000->SetBinContent(20,0.02278819);
   histArray_BB_13TEV_2100_100000->SetBinContent(21,0.01612202);
   histArray_BB_13TEV_2100_100000->SetBinContent(22,0.00447333);
   histArray_BB_13TEV_2100_100000->SetBinContent(23,0.006256978);
   histArray_BB_13TEV_2100_100000->SetBinContent(24,0.005387847);
   histArray_BB_13TEV_2100_100000->SetBinContent(25,0.005342532);
   histArray_BB_13TEV_2100_100000->SetBinContent(26,0.0006741149);
   histArray_BB_13TEV_2100_100000->SetBinContent(27,0.0008934496);
   histArray_BB_13TEV_2100_100000->SetBinContent(29,0.00179926);
   histArray_BB_13TEV_2100_100000->SetBinError(1,0.01957972);
   histArray_BB_13TEV_2100_100000->SetBinError(2,0.01367282);
   histArray_BB_13TEV_2100_100000->SetBinError(3,0.01689459);
   histArray_BB_13TEV_2100_100000->SetBinError(4,0.02480914);
   histArray_BB_13TEV_2100_100000->SetBinError(5,0.04322448);
   histArray_BB_13TEV_2100_100000->SetBinError(6,0.07796686);
   histArray_BB_13TEV_2100_100000->SetBinError(7,0.06739107);
   histArray_BB_13TEV_2100_100000->SetBinError(8,0.05553263);
   histArray_BB_13TEV_2100_100000->SetBinError(9,0.049112);
   histArray_BB_13TEV_2100_100000->SetBinError(10,0.04262599);
   histArray_BB_13TEV_2100_100000->SetBinError(11,0.03414723);
   histArray_BB_13TEV_2100_100000->SetBinError(12,0.02699674);
   histArray_BB_13TEV_2100_100000->SetBinError(13,0.02026889);
   histArray_BB_13TEV_2100_100000->SetBinError(14,0.01575688);
   histArray_BB_13TEV_2100_100000->SetBinError(15,0.01246366);
   histArray_BB_13TEV_2100_100000->SetBinError(16,0.01046833);
   histArray_BB_13TEV_2100_100000->SetBinError(17,0.008043476);
   histArray_BB_13TEV_2100_100000->SetBinError(18,0.006393345);
   histArray_BB_13TEV_2100_100000->SetBinError(19,0.005569938);
   histArray_BB_13TEV_2100_100000->SetBinError(20,0.004411675);
   histArray_BB_13TEV_2100_100000->SetBinError(21,0.00372011);
   histArray_BB_13TEV_2100_100000->SetBinError(22,0.002000621);
   histArray_BB_13TEV_2100_100000->SetBinError(23,0.002364974);
   histArray_BB_13TEV_2100_100000->SetBinError(24,0.002058039);
   histArray_BB_13TEV_2100_100000->SetBinError(25,0.002181097);
   histArray_BB_13TEV_2100_100000->SetBinError(26,0.0006741149);
   histArray_BB_13TEV_2100_100000->SetBinError(27,0.0008934497);
   histArray_BB_13TEV_2100_100000->SetBinError(29,0.001272299);
   histArray_BB_13TEV_2100_100000->SetEntries(31150);

   ci = TColor::GetColor("#33cc33");
   histArray_BB_13TEV_2100_100000->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   histArray_BB_13TEV_2100_100000->SetLineColor(ci);
   histArray_BB_13TEV_2100_100000->GetXaxis()->SetRange(1,11);
   mystack->Add(histArray_BB_13TEV_2100_100000,"");
   
   TH1F *histArray_BBB_13TEV_0_600 = new TH1F("histArray_BBB_13TEV_0_600","HT_2L_ZQV_BBB_13TEV_0_600_MuMu",100,0,20000);
   histArray_BBB_13TEV_0_600->SetBinContent(1,931.7741);
   histArray_BBB_13TEV_0_600->SetBinContent(2,90.67883);
   histArray_BBB_13TEV_0_600->SetBinContent(3,3.823524);
   histArray_BBB_13TEV_0_600->SetBinContent(4,0.1430847);
   histArray_BBB_13TEV_0_600->SetBinError(1,6.454686);
   histArray_BBB_13TEV_0_600->SetBinError(2,2.139056);
   histArray_BBB_13TEV_0_600->SetBinError(3,0.4487496);
   histArray_BBB_13TEV_0_600->SetBinError(4,0.0853416);
   histArray_BBB_13TEV_0_600->SetEntries(58648);

   ci = TColor::GetColor("#33cc33");
   histArray_BBB_13TEV_0_600->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   histArray_BBB_13TEV_0_600->SetLineColor(ci);
   histArray_BBB_13TEV_0_600->GetXaxis()->SetRange(1,11);
   mystack->Add(histArray_BBB_13TEV_0_600,"");
   
   TH1F *histArray_BBB_13TEV_600_1300 = new TH1F("histArray_BBB_13TEV_600_1300","HT_2L_ZQV_BBB_13TEV_600_1300_MuMu",100,0,20000);
   histArray_BBB_13TEV_600_1300->SetBinContent(1,84.39059);
   histArray_BBB_13TEV_600_1300->SetBinContent(2,79.56589);
   histArray_BBB_13TEV_600_1300->SetBinContent(3,47.83182);
   histArray_BBB_13TEV_600_1300->SetBinContent(4,12.72959);
   histArray_BBB_13TEV_600_1300->SetBinContent(5,2.69235);
   histArray_BBB_13TEV_600_1300->SetBinContent(6,0.5915467);
   histArray_BBB_13TEV_600_1300->SetBinContent(7,0.0808558);
   histArray_BBB_13TEV_600_1300->SetBinContent(8,0.01756612);
   histArray_BBB_13TEV_600_1300->SetBinContent(9,0.003729276);
   histArray_BBB_13TEV_600_1300->SetBinError(1,0.4541621);
   histArray_BBB_13TEV_600_1300->SetBinError(2,0.4691712);
   histArray_BBB_13TEV_600_1300->SetBinError(3,0.3789026);
   histArray_BBB_13TEV_600_1300->SetBinError(4,0.2006263);
   histArray_BBB_13TEV_600_1300->SetBinError(5,0.0933599);
   histArray_BBB_13TEV_600_1300->SetBinError(6,0.04431528);
   histArray_BBB_13TEV_600_1300->SetBinError(7,0.01604055);
   histArray_BBB_13TEV_600_1300->SetBinError(8,0.007927202);
   histArray_BBB_13TEV_600_1300->SetBinError(9,0.003729276);
   histArray_BBB_13TEV_600_1300->SetEntries(122926);

   ci = TColor::GetColor("#33cc33");
   histArray_BBB_13TEV_600_1300->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   histArray_BBB_13TEV_600_1300->SetLineColor(ci);
   histArray_BBB_13TEV_600_1300->GetXaxis()->SetRange(1,11);
   mystack->Add(histArray_BBB_13TEV_600_1300,"");
   
   TH1F *histArray_BBB_13TEV_1300_100000 = new TH1F("histArray_BBB_13TEV_1300_100000","HT_2L_ZQV_BBB_13TEV_1300_100000_MuMu",100,0,20000);
   histArray_BBB_13TEV_1300_100000->SetBinContent(1,4.195797);
   histArray_BBB_13TEV_1300_100000->SetBinContent(2,2.244396);
   histArray_BBB_13TEV_1300_100000->SetBinContent(3,3.417023);
   histArray_BBB_13TEV_1300_100000->SetBinContent(4,6.135564);
   histArray_BBB_13TEV_1300_100000->SetBinContent(5,4.040226);
   histArray_BBB_13TEV_1300_100000->SetBinContent(6,2.003041);
   histArray_BBB_13TEV_1300_100000->SetBinContent(7,0.9910221);
   histArray_BBB_13TEV_1300_100000->SetBinContent(8,0.4421758);
   histArray_BBB_13TEV_1300_100000->SetBinContent(9,0.2109221);
   histArray_BBB_13TEV_1300_100000->SetBinContent(10,0.1130198);
   histArray_BBB_13TEV_1300_100000->SetBinContent(11,0.05225925);
   histArray_BBB_13TEV_1300_100000->SetBinContent(12,0.03366085);
   histArray_BBB_13TEV_1300_100000->SetBinContent(13,0.01789398);
   histArray_BBB_13TEV_1300_100000->SetBinContent(14,0.008240774);
   histArray_BBB_13TEV_1300_100000->SetBinContent(15,0.005103771);
   histArray_BBB_13TEV_1300_100000->SetBinContent(16,0.003521711);
   histArray_BBB_13TEV_1300_100000->SetBinContent(17,0.002052205);
   histArray_BBB_13TEV_1300_100000->SetBinContent(18,0.0006366661);
   histArray_BBB_13TEV_1300_100000->SetBinContent(19,0.000758438);
   histArray_BBB_13TEV_1300_100000->SetBinContent(20,0.0005391927);
   histArray_BBB_13TEV_1300_100000->SetBinContent(21,0.0003183281);
   histArray_BBB_13TEV_1300_100000->SetBinContent(24,0.0003180012);
   histArray_BBB_13TEV_1300_100000->SetBinContent(27,0.000319584);
   histArray_BBB_13TEV_1300_100000->SetBinError(1,0.02810111);
   histArray_BBB_13TEV_1300_100000->SetBinError(2,0.02128558);
   histArray_BBB_13TEV_1300_100000->SetBinError(3,0.02704588);
   histArray_BBB_13TEV_1300_100000->SetBinError(4,0.03814156);
   histArray_BBB_13TEV_1300_100000->SetBinError(5,0.03202973);
   histArray_BBB_13TEV_1300_100000->SetBinError(6,0.02283739);
   histArray_BBB_13TEV_1300_100000->SetBinError(7,0.01634684);
   histArray_BBB_13TEV_1300_100000->SetBinError(8,0.01098163);
   histArray_BBB_13TEV_1300_100000->SetBinError(9,0.007609467);
   histArray_BBB_13TEV_1300_100000->SetBinError(10,0.005596891);
   histArray_BBB_13TEV_1300_100000->SetBinError(11,0.003814158);
   histArray_BBB_13TEV_1300_100000->SetBinError(12,0.003048944);
   histArray_BBB_13TEV_1300_100000->SetBinError(13,0.002227548);
   histArray_BBB_13TEV_1300_100000->SetBinError(14,0.00149581);
   histArray_BBB_13TEV_1300_100000->SetBinError(15,0.001192202);
   histArray_BBB_13TEV_1300_100000->SetBinError(16,0.001044487);
   histArray_BBB_13TEV_1300_100000->SetBinError(17,0.0007622234);
   histArray_BBB_13TEV_1300_100000->SetBinError(18,0.0004501909);
   histArray_BBB_13TEV_1300_100000->SetBinError(19,0.0004475025);
   histArray_BBB_13TEV_1300_100000->SetBinError(20,0.0003886053);
   histArray_BBB_13TEV_1300_100000->SetBinError(21,0.0003183281);
   histArray_BBB_13TEV_1300_100000->SetBinError(24,0.0003180012);
   histArray_BBB_13TEV_1300_100000->SetBinError(27,0.000319584);
   histArray_BBB_13TEV_1300_100000->SetEntries(133613);

   ci = TColor::GetColor("#33cc33");
   histArray_BBB_13TEV_1300_100000->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   histArray_BBB_13TEV_1300_100000->SetLineColor(ci);
   histArray_BBB_13TEV_1300_100000->GetXaxis()->SetRange(1,11);
   mystack->Add(histArray_BBB_13TEV_1300_100000,"");
   
   TH1F *histArray_ttB_13TEV_0_900 = new TH1F("histArray_ttB_13TEV_0_900","HT_2L_ZQV_ttB_13TEV_0_900_MuMu",100,0,20000);
   histArray_ttB_13TEV_0_900->SetBinContent(1,811.6362);
   histArray_ttB_13TEV_0_900->SetBinContent(2,897.2243);
   histArray_ttB_13TEV_0_900->SetBinContent(3,245.1021);
   histArray_ttB_13TEV_0_900->SetBinContent(4,41.45977);
   histArray_ttB_13TEV_0_900->SetBinContent(5,3.971674);
   histArray_ttB_13TEV_0_900->SetBinContent(6,0.8005098);
   histArray_ttB_13TEV_0_900->SetBinContent(7,0.0222506);
   histArray_ttB_13TEV_0_900->SetBinContent(8,0.005114769);
   histArray_ttB_13TEV_0_900->SetBinContent(9,0.06705411);
   histArray_ttB_13TEV_0_900->SetBinError(1,5.783537);
   histArray_ttB_13TEV_0_900->SetBinError(2,6.983541);
   histArray_ttB_13TEV_0_900->SetBinError(3,3.750527);
   histArray_ttB_13TEV_0_900->SetBinError(4,1.622921);
   histArray_ttB_13TEV_0_900->SetBinError(5,0.5398788);
   histArray_ttB_13TEV_0_900->SetBinError(6,0.2118743);
   histArray_ttB_13TEV_0_900->SetBinError(7,0.0222506);
   histArray_ttB_13TEV_0_900->SetBinError(8,0.005114769);
   histArray_ttB_13TEV_0_900->SetBinError(9,0.06705411);
   histArray_ttB_13TEV_0_900->SetEntries(64401);

   ci = TColor::GetColor("#ffcc00");
   histArray_ttB_13TEV_0_900->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   histArray_ttB_13TEV_0_900->SetLineColor(ci);
   histArray_ttB_13TEV_0_900->GetXaxis()->SetRange(1,11);
   mystack->Add(histArray_ttB_13TEV_0_900,"");
   
   TH1F *histArray_ttB_13TEV_900_1600 = new TH1F("histArray_ttB_13TEV_900_1600","HT_2L_ZQV_ttB_13TEV_900_1600_MuMu",100,0,20000);
   histArray_ttB_13TEV_900_1600->SetBinContent(1,27.07924);
   histArray_ttB_13TEV_900_1600->SetBinContent(2,63.16327);
   histArray_ttB_13TEV_900_1600->SetBinContent(3,90.71239);
   histArray_ttB_13TEV_900_1600->SetBinContent(4,67.42383);
   histArray_ttB_13TEV_900_1600->SetBinContent(5,27.481);
   histArray_ttB_13TEV_900_1600->SetBinContent(6,8.563917);
   histArray_ttB_13TEV_900_1600->SetBinContent(7,2.294912);
   histArray_ttB_13TEV_900_1600->SetBinContent(8,0.5074248);
   histArray_ttB_13TEV_900_1600->SetBinContent(9,0.1034597);
   histArray_ttB_13TEV_900_1600->SetBinContent(10,0.05492655);
   histArray_ttB_13TEV_900_1600->SetBinContent(11,0.0001063182);
   histArray_ttB_13TEV_900_1600->SetBinContent(12,5.086101e-05);
   histArray_ttB_13TEV_900_1600->SetBinContent(13,0.006294795);
   histArray_ttB_13TEV_900_1600->SetBinError(1,0.3014539);
   histArray_ttB_13TEV_900_1600->SetBinError(2,0.5040454);
   histArray_ttB_13TEV_900_1600->SetBinError(3,0.668044);
   histArray_ttB_13TEV_900_1600->SetBinError(4,0.6065638);
   histArray_ttB_13TEV_900_1600->SetBinError(5,0.386453);
   histArray_ttB_13TEV_900_1600->SetBinError(6,0.2217021);
   histArray_ttB_13TEV_900_1600->SetBinError(7,0.1140593);
   histArray_ttB_13TEV_900_1600->SetBinError(8,0.05208908);
   histArray_ttB_13TEV_900_1600->SetBinError(9,0.02287211);
   histArray_ttB_13TEV_900_1600->SetBinError(10,0.0174492);
   histArray_ttB_13TEV_900_1600->SetBinError(11,0.0001063182);
   histArray_ttB_13TEV_900_1600->SetBinError(12,5.086101e-05);
   histArray_ttB_13TEV_900_1600->SetBinError(13,0.006294796);
   histArray_ttB_13TEV_900_1600->SetEntries(94089);

   ci = TColor::GetColor("#ffcc00");
   histArray_ttB_13TEV_900_1600->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   histArray_ttB_13TEV_900_1600->SetLineColor(ci);
   histArray_ttB_13TEV_900_1600->GetXaxis()->SetRange(1,11);
   mystack->Add(histArray_ttB_13TEV_900_1600,"");
   
   TH1F *histArray_ttB_13TEV_2500_100000 = new TH1F("histArray_ttB_13TEV_2500_100000","HT_2L_ZQV_ttB_13TEV_2500_100000_MuMu",100,0,20000);
   histArray_ttB_13TEV_2500_100000->SetBinContent(1,0.05896846);
   histArray_ttB_13TEV_2500_100000->SetBinContent(2,0.04047013);
   histArray_ttB_13TEV_2500_100000->SetBinContent(3,0.03997231);
   histArray_ttB_13TEV_2500_100000->SetBinContent(4,0.04994906);
   histArray_ttB_13TEV_2500_100000->SetBinContent(5,0.06956393);
   histArray_ttB_13TEV_2500_100000->SetBinContent(6,0.1016292);
   histArray_ttB_13TEV_2500_100000->SetBinContent(7,0.1450627);
   histArray_ttB_13TEV_2500_100000->SetBinContent(8,0.1295075);
   histArray_ttB_13TEV_2500_100000->SetBinContent(9,0.1022831);
   histArray_ttB_13TEV_2500_100000->SetBinContent(10,0.08233993);
   histArray_ttB_13TEV_2500_100000->SetBinContent(11,0.06096794);
   histArray_ttB_13TEV_2500_100000->SetBinContent(12,0.04476541);
   histArray_ttB_13TEV_2500_100000->SetBinContent(13,0.02594622);
   histArray_ttB_13TEV_2500_100000->SetBinContent(14,0.01512144);
   histArray_ttB_13TEV_2500_100000->SetBinContent(15,0.009373449);
   histArray_ttB_13TEV_2500_100000->SetBinContent(16,0.005235564);
   histArray_ttB_13TEV_2500_100000->SetBinContent(17,0.002832616);
   histArray_ttB_13TEV_2500_100000->SetBinContent(18,0.001448901);
   histArray_ttB_13TEV_2500_100000->SetBinContent(19,0.0009428795);
   histArray_ttB_13TEV_2500_100000->SetBinContent(20,0.0008167981);
   histArray_ttB_13TEV_2500_100000->SetBinContent(21,0.0002459989);
   histArray_ttB_13TEV_2500_100000->SetBinContent(22,0.0001272586);
   histArray_ttB_13TEV_2500_100000->SetBinContent(23,6.951689e-05);
   histArray_ttB_13TEV_2500_100000->SetBinContent(24,6.990448e-05);
   histArray_ttB_13TEV_2500_100000->SetBinContent(25,5.181037e-05);
   histArray_ttB_13TEV_2500_100000->SetBinContent(28,5.220889e-05);
   histArray_ttB_13TEV_2500_100000->SetBinError(1,0.001235319);
   histArray_ttB_13TEV_2500_100000->SetBinError(2,0.001047983);
   histArray_ttB_13TEV_2500_100000->SetBinError(3,0.001075873);
   histArray_ttB_13TEV_2500_100000->SetBinError(4,0.001205277);
   histArray_ttB_13TEV_2500_100000->SetBinError(5,0.00146298);
   histArray_ttB_13TEV_2500_100000->SetBinError(6,0.001932777);
   histArray_ttB_13TEV_2500_100000->SetBinError(7,0.002428168);
   histArray_ttB_13TEV_2500_100000->SetBinError(8,0.002345921);
   histArray_ttB_13TEV_2500_100000->SetBinError(9,0.002077025);
   histArray_ttB_13TEV_2500_100000->SetBinError(10,0.001952036);
   histArray_ttB_13TEV_2500_100000->SetBinError(11,0.001658685);
   histArray_ttB_13TEV_2500_100000->SetBinError(12,0.001427437);
   histArray_ttB_13TEV_2500_100000->SetBinError(13,0.001120708);
   histArray_ttB_13TEV_2500_100000->SetBinError(14,0.0008469893);
   histArray_ttB_13TEV_2500_100000->SetBinError(15,0.0006811143);
   histArray_ttB_13TEV_2500_100000->SetBinError(16,0.0004889716);
   histArray_ttB_13TEV_2500_100000->SetBinError(17,0.0003620742);
   histArray_ttB_13TEV_2500_100000->SetBinError(18,0.0002596957);
   histArray_ttB_13TEV_2500_100000->SetBinError(19,0.000201634);
   histArray_ttB_13TEV_2500_100000->SetBinError(20,0.0002901959);
   histArray_ttB_13TEV_2500_100000->SetBinError(21,0.0001073691);
   histArray_ttB_13TEV_2500_100000->SetBinError(22,7.651277e-05);
   histArray_ttB_13TEV_2500_100000->SetBinError(23,5.494906e-05);
   histArray_ttB_13TEV_2500_100000->SetBinError(24,5.53883e-05);
   histArray_ttB_13TEV_2500_100000->SetBinError(25,5.181037e-05);
   histArray_ttB_13TEV_2500_100000->SetBinError(28,5.220889e-05);
   histArray_ttB_13TEV_2500_100000->SetEntries(37154);

   ci = TColor::GetColor("#ffcc00");
   histArray_ttB_13TEV_2500_100000->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   histArray_ttB_13TEV_2500_100000->SetLineColor(ci);
   histArray_ttB_13TEV_2500_100000->GetXaxis()->SetRange(1,11);
   mystack->Add(histArray_ttB_13TEV_2500_100000,"");
   mystack->Draw("hist");
   
   TH1F *histArray_BWTH_14TEV_1500 = new TH1F("histArray_BWTH_14TEV_1500","HT_2L_ZQV_BWTH_14TEV_1500_MuMu",100,0,20000);
   histArray_BWTH_14TEV_1500->SetBinContent(1,42.9361);
   histArray_BWTH_14TEV_1500->SetBinContent(2,42.9361);
   histArray_BWTH_14TEV_1500->SetBinContent(3,214.6805);
   histArray_BWTH_14TEV_1500->SetBinContent(4,42.9361);
   histArray_BWTH_14TEV_1500->SetBinContent(5,257.6166);
   histArray_BWTH_14TEV_1500->SetBinContent(6,257.6166);
   histArray_BWTH_14TEV_1500->SetBinContent(7,472.2971);
   histArray_BWTH_14TEV_1500->SetBinContent(8,171.7444);
   histArray_BWTH_14TEV_1500->SetBinContent(9,42.9361);
   histArray_BWTH_14TEV_1500->SetBinContent(10,85.87221);
   histArray_BWTH_14TEV_1500->SetBinContent(11,42.9361);
   histArray_BWTH_14TEV_1500->SetBinContent(12,42.9361);
   histArray_BWTH_14TEV_1500->SetBinError(1,42.93611);
   histArray_BWTH_14TEV_1500->SetBinError(2,42.93611);
   histArray_BWTH_14TEV_1500->SetBinError(3,96.00805);
   histArray_BWTH_14TEV_1500->SetBinError(4,42.93611);
   histArray_BWTH_14TEV_1500->SetBinError(5,105.1715);
   histArray_BWTH_14TEV_1500->SetBinError(6,105.1715);
   histArray_BWTH_14TEV_1500->SetBinError(7,142.403);
   histArray_BWTH_14TEV_1500->SetBinError(8,85.87221);
   histArray_BWTH_14TEV_1500->SetBinError(9,42.93611);
   histArray_BWTH_14TEV_1500->SetBinError(10,60.72082);
   histArray_BWTH_14TEV_1500->SetBinError(11,42.93611);
   histArray_BWTH_14TEV_1500->SetBinError(12,42.93611);
   histArray_BWTH_14TEV_1500->SetEntries(40);

   ci = TColor::GetColor("#33ff33");
   histArray_BWTH_14TEV_1500->SetLineColor(ci);
   histArray_BWTH_14TEV_1500->SetLineStyle(2);
   histArray_BWTH_14TEV_1500->SetLineWidth(4);
   histArray_BWTH_14TEV_1500->GetXaxis()->SetRange(1,11);
   histArray_BWTH_14TEV_1500->Draw("hist same");
   
   TH1F *histArray_TZTZ_14TEV_1500 = new TH1F("histArray_TZTZ_14TEV_1500","HT_2L_ZQV_TZTZ_14TEV_1500_MuMu",100,0,20000);
   histArray_TZTZ_14TEV_1500->SetBinContent(1,987.5303);
   histArray_TZTZ_14TEV_1500->SetBinContent(2,2533.23);
   histArray_TZTZ_14TEV_1500->SetBinContent(3,4722.971);
   histArray_TZTZ_14TEV_1500->SetBinContent(4,6869.776);
   histArray_TZTZ_14TEV_1500->SetBinContent(5,7857.307);
   histArray_TZTZ_14TEV_1500->SetBinContent(6,8372.54);
   histArray_TZTZ_14TEV_1500->SetBinContent(7,9531.815);
   histArray_TZTZ_14TEV_1500->SetBinContent(8,8630.157);
   histArray_TZTZ_14TEV_1500->SetBinContent(9,6311.607);
   histArray_TZTZ_14TEV_1500->SetBinContent(10,3864.249);
   histArray_TZTZ_14TEV_1500->SetBinContent(11,1975.061);
   histArray_TZTZ_14TEV_1500->SetBinContent(12,1373.955);
   histArray_TZTZ_14TEV_1500->SetBinContent(13,729.9138);
   histArray_TZTZ_14TEV_1500->SetBinContent(14,472.2971);
   histArray_TZTZ_14TEV_1500->SetBinContent(15,386.4249);
   histArray_TZTZ_14TEV_1500->SetBinContent(16,85.87221);
   histArray_TZTZ_14TEV_1500->SetBinContent(26,42.9361);
   histArray_TZTZ_14TEV_1500->SetBinError(1,205.9143);
   histArray_TZTZ_14TEV_1500->SetBinError(2,329.7985);
   histArray_TZTZ_14TEV_1500->SetBinError(3,450.3177);
   histArray_TZTZ_14TEV_1500->SetBinError(4,543.1035);
   histArray_TZTZ_14TEV_1500->SetBinError(5,580.8289);
   histArray_TZTZ_14TEV_1500->SetBinError(6,599.5701);
   histArray_TZTZ_14TEV_1500->SetBinError(7,639.7336);
   histArray_TZTZ_14TEV_1500->SetBinError(8,608.7243);
   histArray_TZTZ_14TEV_1500->SetBinError(9,520.5726);
   histArray_TZTZ_14TEV_1500->SetBinError(10,407.3277);
   histArray_TZTZ_14TEV_1500->SetBinError(11,291.2068);
   histArray_TZTZ_14TEV_1500->SetBinError(12,242.8833);
   histArray_TZTZ_14TEV_1500->SetBinError(13,177.0301);
   histArray_TZTZ_14TEV_1500->SetBinError(14,142.403);
   histArray_TZTZ_14TEV_1500->SetBinError(15,128.8083);
   histArray_TZTZ_14TEV_1500->SetBinError(16,60.72082);
   histArray_TZTZ_14TEV_1500->SetBinError(26,42.93611);
   histArray_TZTZ_14TEV_1500->SetEntries(1508);

   ci = TColor::GetColor("#3333ff");
   histArray_TZTZ_14TEV_1500->SetLineColor(ci);
   histArray_TZTZ_14TEV_1500->SetLineStyle(2);
   histArray_TZTZ_14TEV_1500->SetLineWidth(4);
   histArray_TZTZ_14TEV_1500->GetXaxis()->SetRange(1,11);
   histArray_TZTZ_14TEV_1500->Draw("hist same");
   
   TH1F *histArray_THTH_14TEV_1500 = new TH1F("histArray_THTH_14TEV_1500","HT_2L_ZQV_THTH_14TEV_1500_MuMu",100,0,20000);
   histArray_THTH_14TEV_1500->SetBinContent(2,42.9361);
   histArray_THTH_14TEV_1500->SetBinContent(3,171.7444);
   histArray_THTH_14TEV_1500->SetBinContent(5,257.6166);
   histArray_THTH_14TEV_1500->SetBinContent(6,601.1055);
   histArray_THTH_14TEV_1500->SetBinContent(7,515.2332);
   histArray_THTH_14TEV_1500->SetBinContent(8,343.4888);
   histArray_THTH_14TEV_1500->SetBinContent(9,429.361);
   histArray_THTH_14TEV_1500->SetBinContent(10,214.6805);
   histArray_THTH_14TEV_1500->SetBinContent(11,85.87221);
   histArray_THTH_14TEV_1500->SetBinContent(12,42.9361);
   histArray_THTH_14TEV_1500->SetBinContent(14,42.9361);
   histArray_THTH_14TEV_1500->SetBinError(2,42.93611);
   histArray_THTH_14TEV_1500->SetBinError(3,85.87221);
   histArray_THTH_14TEV_1500->SetBinError(5,105.1715);
   histArray_THTH_14TEV_1500->SetBinError(6,160.6522);
   histArray_THTH_14TEV_1500->SetBinError(7,148.735);
   histArray_THTH_14TEV_1500->SetBinError(8,121.4416);
   histArray_THTH_14TEV_1500->SetBinError(9,135.7759);
   histArray_THTH_14TEV_1500->SetBinError(10,96.00805);
   histArray_THTH_14TEV_1500->SetBinError(11,60.72082);
   histArray_THTH_14TEV_1500->SetBinError(12,42.93611);
   histArray_THTH_14TEV_1500->SetBinError(14,42.93611);
   histArray_THTH_14TEV_1500->SetEntries(64);

   ci = TColor::GetColor("#ff33ff");
   histArray_THTH_14TEV_1500->SetLineColor(ci);
   histArray_THTH_14TEV_1500->SetLineStyle(2);
   histArray_THTH_14TEV_1500->SetLineWidth(4);
   histArray_THTH_14TEV_1500->GetXaxis()->SetRange(1,11);
   histArray_THTH_14TEV_1500->Draw("hist same");
   
   TH1F *histArray_BWTZ_14TEV_1500 = new TH1F("histArray_BWTZ_14TEV_1500","HT_2L_ZQV_BWTZ_14TEV_1500_MuMu",100,0,20000);
   histArray_BWTZ_14TEV_1500->SetBinContent(1,515.2332);
   histArray_BWTZ_14TEV_1500->SetBinContent(2,686.9777);
   histArray_BWTZ_14TEV_1500->SetBinContent(3,2318.55);
   histArray_BWTZ_14TEV_1500->SetBinContent(4,3134.336);
   histArray_BWTZ_14TEV_1500->SetBinContent(5,5409.949);
   histArray_BWTZ_14TEV_1500->SetBinContent(6,5667.565);
   histArray_BWTZ_14TEV_1500->SetBinContent(7,6011.055);
   histArray_BWTZ_14TEV_1500->SetBinContent(8,5066.46);
   histArray_BWTZ_14TEV_1500->SetBinContent(9,3606.633);
   histArray_BWTZ_14TEV_1500->SetBinContent(10,2060.933);
   histArray_BWTZ_14TEV_1500->SetBinContent(11,1288.083);
   histArray_BWTZ_14TEV_1500->SetBinContent(12,429.361);
   histArray_BWTZ_14TEV_1500->SetBinContent(13,300.5527);
   histArray_BWTZ_14TEV_1500->SetBinContent(14,257.6166);
   histArray_BWTZ_14TEV_1500->SetBinContent(15,128.8083);
   histArray_BWTZ_14TEV_1500->SetBinContent(16,85.87221);
   histArray_BWTZ_14TEV_1500->SetBinContent(17,85.87221);
   histArray_BWTZ_14TEV_1500->SetBinContent(19,42.9361);
   histArray_BWTZ_14TEV_1500->SetBinError(1,148.735);
   histArray_BWTZ_14TEV_1500->SetBinError(2,171.7444);
   histArray_BWTZ_14TEV_1500->SetBinError(3,315.5146);
   histArray_BWTZ_14TEV_1500->SetBinError(4,366.8462);
   histArray_BWTZ_14TEV_1500->SetBinError(5,481.9566);
   histArray_BWTZ_14TEV_1500->SetBinError(6,493.2983);
   histArray_BWTZ_14TEV_1500->SetBinError(7,508.0268);
   histArray_BWTZ_14TEV_1500->SetBinError(8,466.4055);
   histArray_BWTZ_14TEV_1500->SetBinError(9,393.5159);
   histArray_BWTZ_14TEV_1500->SetBinError(10,297.4701);
   histArray_BWTZ_14TEV_1500->SetBinError(11,235.1707);
   histArray_BWTZ_14TEV_1500->SetBinError(12,135.7759);
   histArray_BWTZ_14TEV_1500->SetBinError(13,113.5983);
   histArray_BWTZ_14TEV_1500->SetBinError(14,105.1715);
   histArray_BWTZ_14TEV_1500->SetBinError(15,74.36752);
   histArray_BWTZ_14TEV_1500->SetBinError(16,60.72082);
   histArray_BWTZ_14TEV_1500->SetBinError(17,60.72082);
   histArray_BWTZ_14TEV_1500->SetBinError(19,42.93611);
   histArray_BWTZ_14TEV_1500->SetEntries(864);

   ci = TColor::GetColor("#ff3333");
   histArray_BWTZ_14TEV_1500->SetLineColor(ci);
   histArray_BWTZ_14TEV_1500->SetLineStyle(2);
   histArray_BWTZ_14TEV_1500->SetLineWidth(4);
   histArray_BWTZ_14TEV_1500->GetXaxis()->SetRange(1,11);
   histArray_BWTZ_14TEV_1500->Draw("hist same");
   
   TH1F *histArray_THTZ_14TEV_1500 = new TH1F("histArray_THTZ_14TEV_1500","HT_2L_ZQV_THTZ_14TEV_1500_MuMu",100,0,20000);
   histArray_THTZ_14TEV_1500->SetBinContent(1,42.9361);
   histArray_THTZ_14TEV_1500->SetBinContent(2,386.4249);
   histArray_THTZ_14TEV_1500->SetBinContent(3,815.7859);
   histArray_THTZ_14TEV_1500->SetBinContent(4,2103.869);
   histArray_THTZ_14TEV_1500->SetBinContent(5,3091.399);
   histArray_THTZ_14TEV_1500->SetBinContent(6,4808.844);
   histArray_THTZ_14TEV_1500->SetBinContent(7,5238.205);
   histArray_THTZ_14TEV_1500->SetBinContent(8,5238.205);
   histArray_THTZ_14TEV_1500->SetBinContent(9,3907.186);
   histArray_THTZ_14TEV_1500->SetBinContent(10,2361.486);
   histArray_THTZ_14TEV_1500->SetBinContent(11,1116.339);
   histArray_THTZ_14TEV_1500->SetBinContent(12,729.9138);
   histArray_THTZ_14TEV_1500->SetBinContent(13,558.1693);
   histArray_THTZ_14TEV_1500->SetBinContent(14,85.87221);
   histArray_THTZ_14TEV_1500->SetBinContent(15,42.9361);
   histArray_THTZ_14TEV_1500->SetBinContent(16,42.9361);
   histArray_THTZ_14TEV_1500->SetBinError(1,42.93611);
   histArray_THTZ_14TEV_1500->SetBinError(2,128.8083);
   histArray_THTZ_14TEV_1500->SetBinError(3,187.1541);
   histArray_THTZ_14TEV_1500->SetBinError(4,300.5527);
   histArray_THTZ_14TEV_1500->SetBinError(5,364.3249);
   histArray_THTZ_14TEV_1500->SetBinError(6,454.393);
   histArray_THTZ_14TEV_1500->SetBinError(7,474.2448);
   histArray_THTZ_14TEV_1500->SetBinError(8,474.2448);
   histArray_THTZ_14TEV_1500->SetBinError(9,409.5843);
   histArray_THTZ_14TEV_1500->SetBinError(10,318.4227);
   histArray_THTZ_14TEV_1500->SetBinError(11,218.932);
   histArray_THTZ_14TEV_1500->SetBinError(12,177.0301);
   histArray_THTZ_14TEV_1500->SetBinError(13,154.8083);
   histArray_THTZ_14TEV_1500->SetBinError(14,60.72082);
   histArray_THTZ_14TEV_1500->SetBinError(15,42.93611);
   histArray_THTZ_14TEV_1500->SetBinError(16,42.93611);
   histArray_THTZ_14TEV_1500->SetEntries(712);

   ci = TColor::GetColor("#666666");
   histArray_THTZ_14TEV_1500->SetLineColor(ci);
   histArray_THTZ_14TEV_1500->SetLineStyle(2);
   histArray_THTZ_14TEV_1500->SetLineWidth(4);
   histArray_THTZ_14TEV_1500->GetXaxis()->SetRange(1,11);
   histArray_THTZ_14TEV_1500->Draw("hist same");
   
   TLegend *leg = new TLegend(0.65,0.74,0.9,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(1);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("histArray_ttB_13TEV_0_900","ttV","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("histArray_BBB_13TEV_0_600","Multi-boson","f");

   ci = TColor::GetColor("#33cc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33cc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("histArray_BWTH_14TEV_1500","T 1500 bWtH","l");

   ci = TColor::GetColor("#33ff33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("histArray_TZTZ_14TEV_1500","T 1500 tZtZ","l");

   ci = TColor::GetColor("#3333ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("histArray_THTH_14TEV_1500","T 1500 tHtH","l");

   ci = TColor::GetColor("#ff33ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("histArray_BWTZ_14TEV_1500","T 1500 bWtZ","l");

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("histArray_THTZ_14TEV_1500","T 1500 tHtZ","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.12,1,"Projections for 300 fb^{-1} at #sqrt{s} = 14 TeV");
tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> 14TeV/TRI/HT_2L_ZQV_ElEl.C <==
{
//=========Macro generated from canvas: canv/canv
//=========  (Sun Aug  4 20:32:57 2013) by ROOT version5.32/00
   TCanvas *canv = new TCanvas("canv", "canv",0,0,600,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(-2298.851,-29.23077,20689.66,1.538462);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetRightMargin(0.03);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.3);
   canv->SetFrameFillStyle(0);
   canv->SetFrameBorderMode(0);
   canv->SetFrameFillStyle(0);
   canv->SetFrameBorderMode(0);
   
   THStack *mystack = new THStack();
   mystack->SetName("mystack");
   mystack->SetTitle("mystack");
   
   TH1F *mystack_stack_3 = new TH1F("mystack_stack_3","mystack",100,0,20000);
   mystack_stack_3->SetMinimum(-10);
   mystack_stack_3->SetMaximum(-10.5);
   mystack_stack_3->SetDirectory(0);
   mystack_stack_3->SetStats(0);
   mystack_stack_3->SetLineStyle(0);
   mystack_stack_3->SetMarkerStyle(21);
   mystack_stack_3->GetXaxis()->SetLabelFont(42);
   mystack_stack_3->GetXaxis()->SetLabelOffset(0.007);
   mystack_stack_3->GetXaxis()->SetLabelSize(0.05);
   mystack_stack_3->GetXaxis()->SetTitleSize(0.06);
   mystack_stack_3->GetXaxis()->SetTitleOffset(0.9);
   mystack_stack_3->GetXaxis()->SetTitleFont(42);
   mystack_stack_3->GetYaxis()->SetLabelFont(42);
   mystack_stack_3->GetYaxis()->SetLabelOffset(0.007);
   mystack_stack_3->GetYaxis()->SetLabelSize(0.05);
   mystack_stack_3->GetYaxis()->SetTitleSize(0.06);
   mystack_stack_3->GetYaxis()->SetTitleFont(42);
   mystack_stack_3->GetZaxis()->SetLabelFont(42);
   mystack_stack_3->GetZaxis()->SetLabelOffset(0.007);
   mystack_stack_3->GetZaxis()->SetLabelSize(0.05);
   mystack_stack_3->GetZaxis()->SetTitleSize(0.06);
   mystack_stack_3->GetZaxis()->SetTitleFont(42);
   mystack->SetHistogram(mystack_stack_3);
   
   
   TH1F *HT_2L_ZQV_BB_13TEV_0_300_ElEl = new TH1F("HT_2L_ZQV_BB_13TEV_0_300_ElEl","HT_2L_ZQV_BB_13TEV_0_300_ElEl",100,0,20000);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(0,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(1,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(2,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(3,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(4,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(5,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(6,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(7,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(8,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(9,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(10,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(11,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(12,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(13,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(14,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(15,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(16,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(17,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(18,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(19,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(20,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(21,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(22,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(23,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(24,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(25,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(26,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(27,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(28,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(29,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(30,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(31,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(32,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(33,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(34,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(35,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(36,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(37,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(38,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(39,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(40,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(41,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(42,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(43,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(44,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(45,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(46,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(47,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(48,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(49,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(50,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(51,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(52,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(53,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(54,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(55,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(56,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(57,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(58,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(59,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(60,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(61,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(62,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(63,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(64,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(65,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(66,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(67,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(68,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(69,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(70,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(71,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(72,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(73,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(74,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(75,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(76,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(77,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(78,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(79,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(80,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(81,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(82,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(83,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(84,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(85,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(86,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(87,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(88,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(89,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(90,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(91,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(92,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(93,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(94,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(95,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(96,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(97,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(98,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(99,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetBinContent(100,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetMinimum(0.01);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetMaximum(100000);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetEntries(101);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->GetXaxis()->SetTitle("H_{T} [GeV] - ee");
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->GetXaxis()->SetTitleSize(0.05);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->GetXaxis()->SetTitleOffset(1.3);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->GetYaxis()->SetTitle("Events/100 GeV");
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->GetYaxis()->SetLabelSize(0.03);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->GetYaxis()->SetTitleSize(0.05);
   HT_2L_ZQV_BB_13TEV_0_300_ElEl->GetYaxis()->SetTitleOffset(1.3);
   mystack->Add(HT_2L_ZQV_BB_13TEV_0_300_ElEl,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_300_700_ElEl = new TH1F("HT_2L_ZQV_BB_13TEV_300_700_ElEl","HT_2L_ZQV_BB_13TEV_300_700_ElEl",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_300_700_ElEl->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_300_700_ElEl->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_300_700_ElEl->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_300_700_ElEl,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_700_1300_ElEl = new TH1F("HT_2L_ZQV_BB_13TEV_700_1300_ElEl","HT_2L_ZQV_BB_13TEV_700_1300_ElEl",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_700_1300_ElEl->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_700_1300_ElEl->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_700_1300_ElEl->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_700_1300_ElEl,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_1300_2100_ElEl = new TH1F("HT_2L_ZQV_BB_13TEV_1300_2100_ElEl","HT_2L_ZQV_BB_13TEV_1300_2100_ElEl",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_1300_2100_ElEl->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_1300_2100_ElEl->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElEl->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_1300_2100_ElEl,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_2100_100000_ElEl = new TH1F("HT_2L_ZQV_BB_13TEV_2100_100000_ElEl","HT_2L_ZQV_BB_13TEV_2100_100000_ElEl",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_2100_100000_ElEl->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_2100_100000_ElEl->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElEl->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_2100_100000_ElEl,"");
   
   TH1F *HT_2L_ZQV_BBB_13TEV_0_600_ElEl = new TH1F("HT_2L_ZQV_BBB_13TEV_0_600_ElEl","HT_2L_ZQV_BBB_13TEV_0_600_ElEl",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_0_600_ElEl->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_0_600_ElEl->SetLineColor(ci);
   HT_2L_ZQV_BBB_13TEV_0_600_ElEl->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BBB_13TEV_0_600_ElEl,"");
   
   TH1F *HT_2L_ZQV_BBB_13TEV_600_1300_ElEl = new TH1F("HT_2L_ZQV_BBB_13TEV_600_1300_ElEl","HT_2L_ZQV_BBB_13TEV_600_1300_ElEl",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_600_1300_ElEl->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_600_1300_ElEl->SetLineColor(ci);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElEl->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BBB_13TEV_600_1300_ElEl,"");
   
   TH1F *HT_2L_ZQV_BBB_13TEV_1300_100000_ElEl = new TH1F("HT_2L_ZQV_BBB_13TEV_1300_100000_ElEl","HT_2L_ZQV_BBB_13TEV_1300_100000_ElEl",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElEl->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElEl->SetLineColor(ci);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElEl->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BBB_13TEV_1300_100000_ElEl,"");
   
   TH1F *HT_2L_ZQV_ttB_13TEV_0_900_ElEl = new TH1F("HT_2L_ZQV_ttB_13TEV_0_900_ElEl","HT_2L_ZQV_ttB_13TEV_0_900_ElEl",100,0,20000);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_0_900_ElEl->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_0_900_ElEl->SetLineColor(ci);
   HT_2L_ZQV_ttB_13TEV_0_900_ElEl->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_ttB_13TEV_0_900_ElEl,"");
   
   TH1F *HT_2L_ZQV_ttB_13TEV_900_1600_ElEl = new TH1F("HT_2L_ZQV_ttB_13TEV_900_1600_ElEl","HT_2L_ZQV_ttB_13TEV_900_1600_ElEl",100,0,20000);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_900_1600_ElEl->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_900_1600_ElEl->SetLineColor(ci);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElEl->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_ttB_13TEV_900_1600_ElEl,"");
   
   TH1F *HT_2L_ZQV_ttB_13TEV_2500_100000_ElEl = new TH1F("HT_2L_ZQV_ttB_13TEV_2500_100000_ElEl","HT_2L_ZQV_ttB_13TEV_2500_100000_ElEl",100,0,20000);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElEl->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElEl->SetLineColor(ci);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElEl->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_ttB_13TEV_2500_100000_ElEl,"");
   mystack->Draw("hist");
   
   TH1F *HT_2L_ZQV_BWTH_14TEV_1500_ElEl = new TH1F("HT_2L_ZQV_BWTH_14TEV_1500_ElEl","HT_2L_ZQV_BWTH_14TEV_1500_ElEl",100,0,20000);

   ci = TColor::GetColor("#33ff33");
   HT_2L_ZQV_BWTH_14TEV_1500_ElEl->SetLineColor(ci);
   HT_2L_ZQV_BWTH_14TEV_1500_ElEl->SetLineStyle(2);
   HT_2L_ZQV_BWTH_14TEV_1500_ElEl->SetLineWidth(4);
   HT_2L_ZQV_BWTH_14TEV_1500_ElEl->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_BWTH_14TEV_1500_ElEl->Draw("hist same");
   
   TH1F *HT_2L_ZQV_TZTZ_14TEV_1500_ElEl = new TH1F("HT_2L_ZQV_TZTZ_14TEV_1500_ElEl","HT_2L_ZQV_TZTZ_14TEV_1500_ElEl",100,0,20000);

   ci = TColor::GetColor("#3333ff");
   HT_2L_ZQV_TZTZ_14TEV_1500_ElEl->SetLineColor(ci);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElEl->SetLineStyle(2);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElEl->SetLineWidth(4);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElEl->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElEl->Draw("hist same");
   
   TH1F *HT_2L_ZQV_THTH_14TEV_1500_ElEl = new TH1F("HT_2L_ZQV_THTH_14TEV_1500_ElEl","HT_2L_ZQV_THTH_14TEV_1500_ElEl",100,0,20000);

   ci = TColor::GetColor("#ff33ff");
   HT_2L_ZQV_THTH_14TEV_1500_ElEl->SetLineColor(ci);
   HT_2L_ZQV_THTH_14TEV_1500_ElEl->SetLineStyle(2);
   HT_2L_ZQV_THTH_14TEV_1500_ElEl->SetLineWidth(4);
   HT_2L_ZQV_THTH_14TEV_1500_ElEl->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_THTH_14TEV_1500_ElEl->Draw("hist same");
   
   TH1F *HT_2L_ZQV_BWTZ_14TEV_1500_ElEl = new TH1F("HT_2L_ZQV_BWTZ_14TEV_1500_ElEl","HT_2L_ZQV_BWTZ_14TEV_1500_ElEl",100,0,20000);

   ci = TColor::GetColor("#ff3333");
   HT_2L_ZQV_BWTZ_14TEV_1500_ElEl->SetLineColor(ci);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElEl->SetLineStyle(2);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElEl->SetLineWidth(4);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElEl->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElEl->Draw("hist same");
   
   TH1F *HT_2L_ZQV_THTZ_14TEV_1500_ElEl = new TH1F("HT_2L_ZQV_THTZ_14TEV_1500_ElEl","HT_2L_ZQV_THTZ_14TEV_1500_ElEl",100,0,20000);

   ci = TColor::GetColor("#666666");
   HT_2L_ZQV_THTZ_14TEV_1500_ElEl->SetLineColor(ci);
   HT_2L_ZQV_THTZ_14TEV_1500_ElEl->SetLineStyle(2);
   HT_2L_ZQV_THTZ_14TEV_1500_ElEl->SetLineWidth(4);
   HT_2L_ZQV_THTZ_14TEV_1500_ElEl->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_THTZ_14TEV_1500_ElEl->Draw("hist same");
   
   TLegend *leg = new TLegend(0.65,0.74,0.9,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(1);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("HT_2L_ZQV_ttB_13TEV_0_900_ElEl","ttV","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_BBB_13TEV_0_600_ElEl","Multi-boson","f");

   ci = TColor::GetColor("#33cc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33cc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_BWTH_14TEV_1500_ElEl","T 1500 bWtH","l");

   ci = TColor::GetColor("#33ff33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_TZTZ_14TEV_1500_ElEl","T 1500 tZtZ","l");

   ci = TColor::GetColor("#3333ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_THTH_14TEV_1500_ElEl","T 1500 tHtH","l");

   ci = TColor::GetColor("#ff33ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_BWTZ_14TEV_1500_ElEl","T 1500 bWtZ","l");

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_THTZ_14TEV_1500_ElEl","T 1500 tHtZ","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.12,1,"Projections for 300 fb^{-1} at #sqrt{s} = 14 TeV");
tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> 14TeV/TRI/HT_2L_ZQV_ElMu.C <==
{
//=========Macro generated from canvas: canv/canv
//=========  (Sun Aug  4 20:32:57 2013) by ROOT version5.32/00
   TCanvas *canv = new TCanvas("canv", "canv",0,0,600,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(-2298.851,-0.3486136,20689.66,5.193017);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetRightMargin(0.03);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.3);
   canv->SetFrameFillStyle(0);
   canv->SetFrameBorderMode(0);
   canv->SetFrameFillStyle(0);
   canv->SetFrameBorderMode(0);
   
   THStack *mystack = new THStack();
   mystack->SetName("mystack");
   mystack->SetTitle("mystack");
   
   TH1F *mystack_stack_2 = new TH1F("mystack_stack_2","mystack",100,0,20000);
   mystack_stack_2->SetMinimum(20.6004);
   mystack_stack_2->SetMaximum(82401.62);
   mystack_stack_2->SetDirectory(0);
   mystack_stack_2->SetStats(0);
   mystack_stack_2->SetLineStyle(0);
   mystack_stack_2->SetMarkerStyle(21);
   mystack_stack_2->GetXaxis()->SetLabelFont(42);
   mystack_stack_2->GetXaxis()->SetLabelOffset(0.007);
   mystack_stack_2->GetXaxis()->SetLabelSize(0.05);
   mystack_stack_2->GetXaxis()->SetTitleSize(0.06);
   mystack_stack_2->GetXaxis()->SetTitleOffset(0.9);
   mystack_stack_2->GetXaxis()->SetTitleFont(42);
   mystack_stack_2->GetYaxis()->SetLabelFont(42);
   mystack_stack_2->GetYaxis()->SetLabelOffset(0.007);
   mystack_stack_2->GetYaxis()->SetLabelSize(0.05);
   mystack_stack_2->GetYaxis()->SetTitleSize(0.06);
   mystack_stack_2->GetYaxis()->SetTitleFont(42);
   mystack_stack_2->GetZaxis()->SetLabelFont(42);
   mystack_stack_2->GetZaxis()->SetLabelOffset(0.007);
   mystack_stack_2->GetZaxis()->SetLabelSize(0.05);
   mystack_stack_2->GetZaxis()->SetTitleSize(0.06);
   mystack_stack_2->GetZaxis()->SetTitleFont(42);
   mystack->SetHistogram(mystack_stack_2);
   
   
   TH1F *HT_2L_ZQV_BB_13TEV_0_300_ElMu = new TH1F("HT_2L_ZQV_BB_13TEV_0_300_ElMu","HT_2L_ZQV_BB_13TEV_0_300_ElMu",100,0,20000);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(0,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(1,40230.46);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(2,122.0406);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(3,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(4,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(5,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(6,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(7,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(8,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(9,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(10,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(11,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(12,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(13,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(14,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(15,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(16,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(17,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(18,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(19,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(20,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(21,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(22,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(23,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(24,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(25,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(26,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(27,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(28,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(29,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(30,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(31,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(32,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(33,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(34,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(35,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(36,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(37,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(38,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(39,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(40,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(41,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(42,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(43,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(44,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(45,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(46,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(47,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(48,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(49,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(50,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(51,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(52,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(53,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(54,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(55,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(56,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(57,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(58,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(59,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(60,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(61,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(62,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(63,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(64,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(65,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(66,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(67,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(68,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(69,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(70,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(71,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(72,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(73,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(74,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(75,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(76,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(77,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(78,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(79,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(80,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(81,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(82,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(83,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(84,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(85,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(86,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(87,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(88,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(89,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(90,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(91,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(92,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(93,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(94,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(95,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(96,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(97,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(98,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(99,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinContent(100,-10);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinError(1,421.763);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetBinError(2,22.86964);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetMinimum(0.01);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetMaximum(100000);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetEntries(9360);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->GetXaxis()->SetTitle("H_{T} [GeV] - e#mu");
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->GetXaxis()->SetTitleSize(0.05);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->GetXaxis()->SetTitleOffset(1.3);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->GetYaxis()->SetTitle("Events/100 GeV");
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->GetYaxis()->SetLabelSize(0.03);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->GetYaxis()->SetTitleSize(0.05);
   HT_2L_ZQV_BB_13TEV_0_300_ElMu->GetYaxis()->SetTitleOffset(1.3);
   mystack->Add(HT_2L_ZQV_BB_13TEV_0_300_ElMu,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_300_700_ElMu = new TH1F("HT_2L_ZQV_BB_13TEV_300_700_ElMu","HT_2L_ZQV_BB_13TEV_300_700_ElMu",100,0,20000);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetBinContent(1,8947.326);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetBinContent(2,4338.705);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetBinContent(3,312.2237);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetBinContent(4,16.38919);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetBinContent(5,1.482558);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetBinError(1,75.56114);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetBinError(2,52.95323);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetBinError(3,14.12838);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetBinError(4,3.23097);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetBinError(5,0.8559673);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetEntries(21453);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_300_700_ElMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_300_700_ElMu,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_700_1300_ElMu = new TH1F("HT_2L_ZQV_BB_13TEV_700_1300_ElMu","HT_2L_ZQV_BB_13TEV_700_1300_ElMu",100,0,20000);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinContent(1,450.6873);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinContent(2,972.6501);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinContent(3,1049.344);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinContent(4,269.3012);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinContent(5,52.35274);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinContent(6,9.563569);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinContent(7,0.9673655);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinError(1,5.807638);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinError(2,8.609562);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinError(3,8.954046);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinError(4,4.526278);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinError(5,1.985839);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinError(6,0.8434641);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetBinError(7,0.2694209);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetEntries(37172);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_700_1300_ElMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_700_1300_ElMu,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_1300_2100_ElMu = new TH1F("HT_2L_ZQV_BB_13TEV_1300_2100_ElMu","HT_2L_ZQV_BB_13TEV_1300_2100_ElMu",100,0,20000);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinContent(1,12.97368);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinContent(2,14.23683);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinContent(3,35.19383);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinContent(4,118.0304);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinContent(5,73.45011);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinContent(6,33.56931);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinContent(7,14.49395);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinContent(8,6.032426);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinContent(9,2.294472);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinContent(10,0.5074506);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinContent(11,0.05486551);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinError(1,0.3149366);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinError(2,0.3305031);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinError(3,0.5196929);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinError(4,0.9554742);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinError(5,0.7537187);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinError(6,0.507431);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinError(7,0.3320188);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinError(8,0.213277);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinError(9,0.131778);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinError(10,0.06534497);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetBinError(11,0.01959267);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetEntries(40589);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_1300_2100_ElMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_1300_2100_ElMu,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_2100_100000_ElMu = new TH1F("HT_2L_ZQV_BB_13TEV_2100_100000_ElMu","HT_2L_ZQV_BB_13TEV_2100_100000_ElMu",100,0,20000);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(1,0.430271);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(2,0.2071959);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(3,0.3162446);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(4,0.6961144);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(5,2.103522);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(6,6.798826);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(7,5.118455);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(8,3.489117);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(9,2.727907);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(10,2.074295);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(11,1.340003);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(12,0.8367996);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(13,0.4714234);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(14,0.286674);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(15,0.1782155);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(16,0.1252447);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(17,0.07508287);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(18,0.04719627);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(19,0.0355406);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(20,0.02278819);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(21,0.01612202);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(22,0.00447333);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(23,0.006256978);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(24,0.005387847);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(25,0.005342532);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(26,0.0006741149);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(27,0.0008934496);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinContent(29,0.00179926);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(1,0.01957972);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(2,0.01367282);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(3,0.01689459);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(4,0.02480914);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(5,0.04322448);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(6,0.07796686);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(7,0.06739107);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(8,0.05553263);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(9,0.049112);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(10,0.04262599);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(11,0.03414723);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(12,0.02699674);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(13,0.02026889);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(14,0.01575688);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(15,0.01246366);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(16,0.01046833);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(17,0.008043476);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(18,0.006393345);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(19,0.005569938);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(20,0.004411675);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(21,0.00372011);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(22,0.002000621);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(23,0.002364974);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(24,0.002058039);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(25,0.002181097);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(26,0.0006741149);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(27,0.0008934497);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetBinError(29,0.001272299);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetEntries(31150);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_2100_100000_ElMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_2100_100000_ElMu,"");
   
   TH1F *HT_2L_ZQV_BBB_13TEV_0_600_ElMu = new TH1F("HT_2L_ZQV_BBB_13TEV_0_600_ElMu","HT_2L_ZQV_BBB_13TEV_0_600_ElMu",100,0,20000);
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->SetBinContent(1,931.7741);
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->SetBinContent(2,90.67883);
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->SetBinContent(3,3.823524);
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->SetBinContent(4,0.1430847);
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->SetBinError(1,6.454686);
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->SetBinError(2,2.139056);
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->SetBinError(3,0.4487496);
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->SetBinError(4,0.0853416);
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->SetEntries(58648);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->SetLineColor(ci);
   HT_2L_ZQV_BBB_13TEV_0_600_ElMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BBB_13TEV_0_600_ElMu,"");
   
   TH1F *HT_2L_ZQV_BBB_13TEV_600_1300_ElMu = new TH1F("HT_2L_ZQV_BBB_13TEV_600_1300_ElMu","HT_2L_ZQV_BBB_13TEV_600_1300_ElMu",100,0,20000);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinContent(1,84.39059);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinContent(2,79.56589);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinContent(3,47.83182);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinContent(4,12.72959);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinContent(5,2.69235);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinContent(6,0.5915467);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinContent(7,0.0808558);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinContent(8,0.01756612);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinContent(9,0.003729276);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinError(1,0.4541621);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinError(2,0.4691712);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinError(3,0.3789026);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinError(4,0.2006263);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinError(5,0.0933599);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinError(6,0.04431528);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinError(7,0.01604055);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinError(8,0.007927202);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetBinError(9,0.003729276);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetEntries(122926);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->SetLineColor(ci);
   HT_2L_ZQV_BBB_13TEV_600_1300_ElMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BBB_13TEV_600_1300_ElMu,"");
   
   TH1F *HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu = new TH1F("HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu","HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu",100,0,20000);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(1,4.195797);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(2,2.244396);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(3,3.417023);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(4,6.135564);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(5,4.040226);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(6,2.003041);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(7,0.9910221);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(8,0.4421758);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(9,0.2109221);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(10,0.1130198);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(11,0.05225925);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(12,0.03366085);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(13,0.01789398);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(14,0.008240774);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(15,0.005103771);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(16,0.003521711);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(17,0.002052205);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(18,0.0006366661);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(19,0.000758438);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(20,0.0005391927);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(21,0.0003183281);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(24,0.0003180012);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinContent(27,0.000319584);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(1,0.02810111);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(2,0.02128558);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(3,0.02704588);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(4,0.03814156);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(5,0.03202973);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(6,0.02283739);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(7,0.01634684);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(8,0.01098163);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(9,0.007609467);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(10,0.005596891);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(11,0.003814158);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(12,0.003048944);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(13,0.002227548);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(14,0.00149581);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(15,0.001192202);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(16,0.001044487);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(17,0.0007622234);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(18,0.0004501909);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(19,0.0004475025);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(20,0.0003886053);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(21,0.0003183281);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(24,0.0003180012);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetBinError(27,0.000319584);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetEntries(133613);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->SetLineColor(ci);
   HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BBB_13TEV_1300_100000_ElMu,"");
   
   TH1F *HT_2L_ZQV_ttB_13TEV_0_900_ElMu = new TH1F("HT_2L_ZQV_ttB_13TEV_0_900_ElMu","HT_2L_ZQV_ttB_13TEV_0_900_ElMu",100,0,20000);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinContent(1,811.6362);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinContent(2,897.2243);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinContent(3,245.1021);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinContent(4,41.45977);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinContent(5,3.971674);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinContent(6,0.8005098);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinContent(7,0.0222506);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinContent(8,0.005114769);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinContent(9,0.06705411);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinError(1,5.783537);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinError(2,6.983541);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinError(3,3.750527);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinError(4,1.622921);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinError(5,0.5398788);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinError(6,0.2118743);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinError(7,0.0222506);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinError(8,0.005114769);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetBinError(9,0.06705411);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetEntries(64401);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->SetLineColor(ci);
   HT_2L_ZQV_ttB_13TEV_0_900_ElMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_ttB_13TEV_0_900_ElMu,"");
   
   TH1F *HT_2L_ZQV_ttB_13TEV_900_1600_ElMu = new TH1F("HT_2L_ZQV_ttB_13TEV_900_1600_ElMu","HT_2L_ZQV_ttB_13TEV_900_1600_ElMu",100,0,20000);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(1,27.07924);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(2,63.16327);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(3,90.71239);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(4,67.42383);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(5,27.481);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(6,8.563917);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(7,2.294912);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(8,0.5074248);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(9,0.1034597);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(10,0.05492655);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(11,0.0001063182);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(12,5.086101e-05);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinContent(13,0.006294795);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(1,0.3014539);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(2,0.5040454);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(3,0.668044);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(4,0.6065638);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(5,0.386453);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(6,0.2217021);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(7,0.1140593);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(8,0.05208908);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(9,0.02287211);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(10,0.0174492);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(11,0.0001063182);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(12,5.086101e-05);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetBinError(13,0.006294796);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetEntries(94089);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->SetLineColor(ci);
   HT_2L_ZQV_ttB_13TEV_900_1600_ElMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_ttB_13TEV_900_1600_ElMu,"");
   
   TH1F *HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu = new TH1F("HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu","HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu",100,0,20000);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(1,0.05896846);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(2,0.04047013);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(3,0.03997231);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(4,0.04994906);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(5,0.06956393);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(6,0.1016292);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(7,0.1450627);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(8,0.1295075);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(9,0.1022831);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(10,0.08233993);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(11,0.06096794);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(12,0.04476541);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(13,0.02594622);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(14,0.01512144);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(15,0.009373449);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(16,0.005235564);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(17,0.002832616);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(18,0.001448901);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(19,0.0009428795);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(20,0.0008167981);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(21,0.0002459989);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(22,0.0001272586);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(23,6.951689e-05);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(24,6.990448e-05);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(25,5.181037e-05);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinContent(28,5.220889e-05);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(1,0.001235319);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(2,0.001047983);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(3,0.001075873);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(4,0.001205277);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(5,0.00146298);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(6,0.001932777);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(7,0.002428168);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(8,0.002345921);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(9,0.002077025);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(10,0.001952036);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(11,0.001658685);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(12,0.001427437);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(13,0.001120708);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(14,0.0008469893);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(15,0.0006811143);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(16,0.0004889716);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(17,0.0003620742);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(18,0.0002596957);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(19,0.000201634);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(20,0.0002901959);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(21,0.0001073691);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(22,7.651277e-05);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(23,5.494906e-05);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(24,5.53883e-05);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(25,5.181037e-05);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetBinError(28,5.220889e-05);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetEntries(37154);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->SetLineColor(ci);
   HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_ttB_13TEV_2500_100000_ElMu,"");
   mystack->Draw("hist");
   
   TH1F *HT_2L_ZQV_BWTH_14TEV_1500_ElMu = new TH1F("HT_2L_ZQV_BWTH_14TEV_1500_ElMu","HT_2L_ZQV_BWTH_14TEV_1500_ElMu",100,0,20000);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(1,42.9361);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(2,42.9361);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(3,214.6805);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(4,42.9361);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(5,257.6166);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(6,257.6166);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(7,472.2971);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(8,171.7444);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(9,42.9361);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(10,85.87221);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(11,42.9361);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinContent(12,42.9361);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(1,42.93611);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(2,42.93611);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(3,96.00805);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(4,42.93611);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(5,105.1715);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(6,105.1715);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(7,142.403);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(8,85.87221);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(9,42.93611);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(10,60.72082);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(11,42.93611);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetBinError(12,42.93611);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetEntries(40);

   ci = TColor::GetColor("#33ff33");
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetLineColor(ci);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetLineStyle(2);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->SetLineWidth(4);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_BWTH_14TEV_1500_ElMu->Draw("hist same");
   
   TH1F *HT_2L_ZQV_TZTZ_14TEV_1500_ElMu = new TH1F("HT_2L_ZQV_TZTZ_14TEV_1500_ElMu","HT_2L_ZQV_TZTZ_14TEV_1500_ElMu",100,0,20000);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(1,987.5303);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(2,2533.23);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(3,4722.971);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(4,6869.776);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(5,7857.307);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(6,8372.54);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(7,9531.815);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(8,8630.157);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(9,6311.607);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(10,3864.249);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(11,1975.061);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(12,1373.955);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(13,729.9138);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(14,472.2971);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(15,386.4249);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(16,85.87221);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinContent(26,42.9361);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(1,205.9143);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(2,329.7985);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(3,450.3177);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(4,543.1035);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(5,580.8289);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(6,599.5701);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(7,639.7336);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(8,608.7243);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(9,520.5726);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(10,407.3277);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(11,291.2068);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(12,242.8833);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(13,177.0301);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(14,142.403);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(15,128.8083);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(16,60.72082);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetBinError(26,42.93611);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetEntries(1508);

   ci = TColor::GetColor("#3333ff");
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetLineColor(ci);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetLineStyle(2);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->SetLineWidth(4);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_TZTZ_14TEV_1500_ElMu->Draw("hist same");
   
   TH1F *HT_2L_ZQV_THTH_14TEV_1500_ElMu = new TH1F("HT_2L_ZQV_THTH_14TEV_1500_ElMu","HT_2L_ZQV_THTH_14TEV_1500_ElMu",100,0,20000);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinContent(2,42.9361);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinContent(3,171.7444);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinContent(5,257.6166);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinContent(6,601.1055);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinContent(7,515.2332);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinContent(8,343.4888);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinContent(9,429.361);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinContent(10,214.6805);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinContent(11,85.87221);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinContent(12,42.9361);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinContent(14,42.9361);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinError(2,42.93611);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinError(3,85.87221);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinError(5,105.1715);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinError(6,160.6522);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinError(7,148.735);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinError(8,121.4416);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinError(9,135.7759);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinError(10,96.00805);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinError(11,60.72082);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinError(12,42.93611);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetBinError(14,42.93611);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetEntries(64);

   ci = TColor::GetColor("#ff33ff");
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetLineColor(ci);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetLineStyle(2);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->SetLineWidth(4);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_THTH_14TEV_1500_ElMu->Draw("hist same");
   
   TH1F *HT_2L_ZQV_BWTZ_14TEV_1500_ElMu = new TH1F("HT_2L_ZQV_BWTZ_14TEV_1500_ElMu","HT_2L_ZQV_BWTZ_14TEV_1500_ElMu",100,0,20000);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(1,515.2332);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(2,686.9777);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(3,2318.55);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(4,3134.336);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(5,5409.949);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(6,5667.565);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(7,6011.055);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(8,5066.46);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(9,3606.633);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(10,2060.933);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(11,1288.083);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(12,429.361);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(13,300.5527);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(14,257.6166);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(15,128.8083);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(16,85.87221);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(17,85.87221);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinContent(19,42.9361);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(1,148.735);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(2,171.7444);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(3,315.5146);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(4,366.8462);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(5,481.9566);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(6,493.2983);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(7,508.0268);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(8,466.4055);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(9,393.5159);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(10,297.4701);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(11,235.1707);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(12,135.7759);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(13,113.5983);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(14,105.1715);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(15,74.36752);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(16,60.72082);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(17,60.72082);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetBinError(19,42.93611);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetEntries(864);

   ci = TColor::GetColor("#ff3333");
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetLineColor(ci);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetLineStyle(2);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->SetLineWidth(4);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_BWTZ_14TEV_1500_ElMu->Draw("hist same");
   
   TH1F *HT_2L_ZQV_THTZ_14TEV_1500_ElMu = new TH1F("HT_2L_ZQV_THTZ_14TEV_1500_ElMu","HT_2L_ZQV_THTZ_14TEV_1500_ElMu",100,0,20000);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(1,42.9361);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(2,386.4249);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(3,815.7859);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(4,2103.869);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(5,3091.399);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(6,4808.844);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(7,5238.205);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(8,5238.205);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(9,3907.186);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(10,2361.486);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(11,1116.339);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(12,729.9138);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(13,558.1693);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(14,85.87221);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(15,42.9361);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinContent(16,42.9361);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(1,42.93611);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(2,128.8083);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(3,187.1541);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(4,300.5527);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(5,364.3249);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(6,454.393);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(7,474.2448);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(8,474.2448);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(9,409.5843);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(10,318.4227);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(11,218.932);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(12,177.0301);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(13,154.8083);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(14,60.72082);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(15,42.93611);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetBinError(16,42.93611);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetEntries(712);

   ci = TColor::GetColor("#666666");
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetLineColor(ci);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetLineStyle(2);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->SetLineWidth(4);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_THTZ_14TEV_1500_ElMu->Draw("hist same");
   
   TLegend *leg = new TLegend(0.65,0.74,0.9,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(1);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("HT_2L_ZQV_ttB_13TEV_0_900_ElMu","ttV","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_BBB_13TEV_0_600_ElMu","Multi-boson","f");

   ci = TColor::GetColor("#33cc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33cc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_BWTH_14TEV_1500_ElMu","T 1500 bWtH","l");

   ci = TColor::GetColor("#33ff33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_TZTZ_14TEV_1500_ElMu","T 1500 tZtZ","l");

   ci = TColor::GetColor("#3333ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_THTH_14TEV_1500_ElMu","T 1500 tHtH","l");

   ci = TColor::GetColor("#ff33ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_BWTZ_14TEV_1500_ElMu","T 1500 bWtZ","l");

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_THTZ_14TEV_1500_ElMu","T 1500 tHtZ","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.12,1,"Projections for 300 fb^{-1} at #sqrt{s} = 14 TeV");
tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> 14TeV/TRI/HT_2L_ZQV_MuMu.C <==
{
//=========Macro generated from canvas: canv/canv
//=========  (Sun Aug  4 20:32:56 2013) by ROOT version5.32/00
   TCanvas *canv = new TCanvas("canv", "canv",0,0,600,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(-2298.851,-29.23077,20689.66,1.538462);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetRightMargin(0.03);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.3);
   canv->SetFrameFillStyle(0);
   canv->SetFrameBorderMode(0);
   canv->SetFrameFillStyle(0);
   canv->SetFrameBorderMode(0);
   
   THStack *mystack = new THStack();
   mystack->SetName("mystack");
   mystack->SetTitle("mystack");
   
   TH1F *mystack_stack_1 = new TH1F("mystack_stack_1","mystack",100,0,20000);
   mystack_stack_1->SetMinimum(-10);
   mystack_stack_1->SetMaximum(-10.5);
   mystack_stack_1->SetDirectory(0);
   mystack_stack_1->SetStats(0);
   mystack_stack_1->SetLineStyle(0);
   mystack_stack_1->SetMarkerStyle(21);
   mystack_stack_1->GetXaxis()->SetLabelFont(42);
   mystack_stack_1->GetXaxis()->SetLabelOffset(0.007);
   mystack_stack_1->GetXaxis()->SetLabelSize(0.05);
   mystack_stack_1->GetXaxis()->SetTitleSize(0.06);
   mystack_stack_1->GetXaxis()->SetTitleOffset(0.9);
   mystack_stack_1->GetXaxis()->SetTitleFont(42);
   mystack_stack_1->GetYaxis()->SetLabelFont(42);
   mystack_stack_1->GetYaxis()->SetLabelOffset(0.007);
   mystack_stack_1->GetYaxis()->SetLabelSize(0.05);
   mystack_stack_1->GetYaxis()->SetTitleSize(0.06);
   mystack_stack_1->GetYaxis()->SetTitleFont(42);
   mystack_stack_1->GetZaxis()->SetLabelFont(42);
   mystack_stack_1->GetZaxis()->SetLabelOffset(0.007);
   mystack_stack_1->GetZaxis()->SetLabelSize(0.05);
   mystack_stack_1->GetZaxis()->SetTitleSize(0.06);
   mystack_stack_1->GetZaxis()->SetTitleFont(42);
   mystack->SetHistogram(mystack_stack_1);
   
   
   TH1F *HT_2L_ZQV_BB_13TEV_0_300_MuMu = new TH1F("HT_2L_ZQV_BB_13TEV_0_300_MuMu","HT_2L_ZQV_BB_13TEV_0_300_MuMu",100,0,20000);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(0,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(1,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(2,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(3,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(4,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(5,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(6,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(7,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(8,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(9,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(10,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(11,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(12,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(13,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(14,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(15,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(16,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(17,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(18,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(19,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(20,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(21,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(22,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(23,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(24,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(25,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(26,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(27,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(28,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(29,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(30,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(31,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(32,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(33,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(34,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(35,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(36,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(37,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(38,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(39,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(40,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(41,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(42,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(43,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(44,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(45,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(46,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(47,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(48,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(49,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(50,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(51,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(52,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(53,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(54,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(55,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(56,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(57,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(58,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(59,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(60,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(61,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(62,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(63,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(64,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(65,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(66,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(67,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(68,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(69,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(70,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(71,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(72,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(73,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(74,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(75,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(76,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(77,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(78,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(79,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(80,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(81,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(82,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(83,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(84,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(85,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(86,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(87,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(88,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(89,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(90,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(91,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(92,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(93,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(94,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(95,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(96,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(97,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(98,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(99,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetBinContent(100,-10);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetMinimum(0.01);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetMaximum(100000);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetEntries(101);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->GetXaxis()->SetTitle("H_{T} [GeV] - #mu#mu");
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->GetXaxis()->SetTitleSize(0.05);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->GetXaxis()->SetTitleOffset(1.3);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->GetYaxis()->SetTitle("Events/100 GeV");
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->GetYaxis()->SetLabelSize(0.03);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->GetYaxis()->SetTitleSize(0.05);
   HT_2L_ZQV_BB_13TEV_0_300_MuMu->GetYaxis()->SetTitleOffset(1.3);
   mystack->Add(HT_2L_ZQV_BB_13TEV_0_300_MuMu,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_300_700_MuMu = new TH1F("HT_2L_ZQV_BB_13TEV_300_700_MuMu","HT_2L_ZQV_BB_13TEV_300_700_MuMu",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_300_700_MuMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_300_700_MuMu->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_300_700_MuMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_300_700_MuMu,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_700_1300_MuMu = new TH1F("HT_2L_ZQV_BB_13TEV_700_1300_MuMu","HT_2L_ZQV_BB_13TEV_700_1300_MuMu",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_700_1300_MuMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_700_1300_MuMu->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_700_1300_MuMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_700_1300_MuMu,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_1300_2100_MuMu = new TH1F("HT_2L_ZQV_BB_13TEV_1300_2100_MuMu","HT_2L_ZQV_BB_13TEV_1300_2100_MuMu",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_1300_2100_MuMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_1300_2100_MuMu->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_1300_2100_MuMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_1300_2100_MuMu,"");
   
   TH1F *HT_2L_ZQV_BB_13TEV_2100_100000_MuMu = new TH1F("HT_2L_ZQV_BB_13TEV_2100_100000_MuMu","HT_2L_ZQV_BB_13TEV_2100_100000_MuMu",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_2100_100000_MuMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BB_13TEV_2100_100000_MuMu->SetLineColor(ci);
   HT_2L_ZQV_BB_13TEV_2100_100000_MuMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BB_13TEV_2100_100000_MuMu,"");
   
   TH1F *HT_2L_ZQV_BBB_13TEV_0_600_MuMu = new TH1F("HT_2L_ZQV_BBB_13TEV_0_600_MuMu","HT_2L_ZQV_BBB_13TEV_0_600_MuMu",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_0_600_MuMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_0_600_MuMu->SetLineColor(ci);
   HT_2L_ZQV_BBB_13TEV_0_600_MuMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BBB_13TEV_0_600_MuMu,"");
   
   TH1F *HT_2L_ZQV_BBB_13TEV_600_1300_MuMu = new TH1F("HT_2L_ZQV_BBB_13TEV_600_1300_MuMu","HT_2L_ZQV_BBB_13TEV_600_1300_MuMu",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_600_1300_MuMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_600_1300_MuMu->SetLineColor(ci);
   HT_2L_ZQV_BBB_13TEV_600_1300_MuMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BBB_13TEV_600_1300_MuMu,"");
   
   TH1F *HT_2L_ZQV_BBB_13TEV_1300_100000_MuMu = new TH1F("HT_2L_ZQV_BBB_13TEV_1300_100000_MuMu","HT_2L_ZQV_BBB_13TEV_1300_100000_MuMu",100,0,20000);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_1300_100000_MuMu->SetFillColor(ci);

   ci = TColor::GetColor("#33cc33");
   HT_2L_ZQV_BBB_13TEV_1300_100000_MuMu->SetLineColor(ci);
   HT_2L_ZQV_BBB_13TEV_1300_100000_MuMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_BBB_13TEV_1300_100000_MuMu,"");
   
   TH1F *HT_2L_ZQV_ttB_13TEV_0_900_MuMu = new TH1F("HT_2L_ZQV_ttB_13TEV_0_900_MuMu","HT_2L_ZQV_ttB_13TEV_0_900_MuMu",100,0,20000);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_0_900_MuMu->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_0_900_MuMu->SetLineColor(ci);
   HT_2L_ZQV_ttB_13TEV_0_900_MuMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_ttB_13TEV_0_900_MuMu,"");
   
   TH1F *HT_2L_ZQV_ttB_13TEV_900_1600_MuMu = new TH1F("HT_2L_ZQV_ttB_13TEV_900_1600_MuMu","HT_2L_ZQV_ttB_13TEV_900_1600_MuMu",100,0,20000);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_900_1600_MuMu->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_900_1600_MuMu->SetLineColor(ci);
   HT_2L_ZQV_ttB_13TEV_900_1600_MuMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_ttB_13TEV_900_1600_MuMu,"");
   
   TH1F *HT_2L_ZQV_ttB_13TEV_2500_100000_MuMu = new TH1F("HT_2L_ZQV_ttB_13TEV_2500_100000_MuMu","HT_2L_ZQV_ttB_13TEV_2500_100000_MuMu",100,0,20000);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_2500_100000_MuMu->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   HT_2L_ZQV_ttB_13TEV_2500_100000_MuMu->SetLineColor(ci);
   HT_2L_ZQV_ttB_13TEV_2500_100000_MuMu->GetXaxis()->SetRange(1,11);
   mystack->Add(HT_2L_ZQV_ttB_13TEV_2500_100000_MuMu,"");
   mystack->Draw("hist");
   
   TH1F *HT_2L_ZQV_BWTH_14TEV_1500_MuMu = new TH1F("HT_2L_ZQV_BWTH_14TEV_1500_MuMu","HT_2L_ZQV_BWTH_14TEV_1500_MuMu",100,0,20000);

   ci = TColor::GetColor("#33ff33");
   HT_2L_ZQV_BWTH_14TEV_1500_MuMu->SetLineColor(ci);
   HT_2L_ZQV_BWTH_14TEV_1500_MuMu->SetLineStyle(2);
   HT_2L_ZQV_BWTH_14TEV_1500_MuMu->SetLineWidth(4);
   HT_2L_ZQV_BWTH_14TEV_1500_MuMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_BWTH_14TEV_1500_MuMu->Draw("hist same");
   
   TH1F *HT_2L_ZQV_TZTZ_14TEV_1500_MuMu = new TH1F("HT_2L_ZQV_TZTZ_14TEV_1500_MuMu","HT_2L_ZQV_TZTZ_14TEV_1500_MuMu",100,0,20000);

   ci = TColor::GetColor("#3333ff");
   HT_2L_ZQV_TZTZ_14TEV_1500_MuMu->SetLineColor(ci);
   HT_2L_ZQV_TZTZ_14TEV_1500_MuMu->SetLineStyle(2);
   HT_2L_ZQV_TZTZ_14TEV_1500_MuMu->SetLineWidth(4);
   HT_2L_ZQV_TZTZ_14TEV_1500_MuMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_TZTZ_14TEV_1500_MuMu->Draw("hist same");
   
   TH1F *HT_2L_ZQV_THTH_14TEV_1500_MuMu = new TH1F("HT_2L_ZQV_THTH_14TEV_1500_MuMu","HT_2L_ZQV_THTH_14TEV_1500_MuMu",100,0,20000);

   ci = TColor::GetColor("#ff33ff");
   HT_2L_ZQV_THTH_14TEV_1500_MuMu->SetLineColor(ci);
   HT_2L_ZQV_THTH_14TEV_1500_MuMu->SetLineStyle(2);
   HT_2L_ZQV_THTH_14TEV_1500_MuMu->SetLineWidth(4);
   HT_2L_ZQV_THTH_14TEV_1500_MuMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_THTH_14TEV_1500_MuMu->Draw("hist same");
   
   TH1F *HT_2L_ZQV_BWTZ_14TEV_1500_MuMu = new TH1F("HT_2L_ZQV_BWTZ_14TEV_1500_MuMu","HT_2L_ZQV_BWTZ_14TEV_1500_MuMu",100,0,20000);

   ci = TColor::GetColor("#ff3333");
   HT_2L_ZQV_BWTZ_14TEV_1500_MuMu->SetLineColor(ci);
   HT_2L_ZQV_BWTZ_14TEV_1500_MuMu->SetLineStyle(2);
   HT_2L_ZQV_BWTZ_14TEV_1500_MuMu->SetLineWidth(4);
   HT_2L_ZQV_BWTZ_14TEV_1500_MuMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_BWTZ_14TEV_1500_MuMu->Draw("hist same");
   
   TH1F *HT_2L_ZQV_THTZ_14TEV_1500_MuMu = new TH1F("HT_2L_ZQV_THTZ_14TEV_1500_MuMu","HT_2L_ZQV_THTZ_14TEV_1500_MuMu",100,0,20000);

   ci = TColor::GetColor("#666666");
   HT_2L_ZQV_THTZ_14TEV_1500_MuMu->SetLineColor(ci);
   HT_2L_ZQV_THTZ_14TEV_1500_MuMu->SetLineStyle(2);
   HT_2L_ZQV_THTZ_14TEV_1500_MuMu->SetLineWidth(4);
   HT_2L_ZQV_THTZ_14TEV_1500_MuMu->GetXaxis()->SetRange(1,11);
   HT_2L_ZQV_THTZ_14TEV_1500_MuMu->Draw("hist same");
   
   TLegend *leg = new TLegend(0.65,0.74,0.9,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(1);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("HT_2L_ZQV_ttB_13TEV_0_900_MuMu","ttV","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_BBB_13TEV_0_600_MuMu","Multi-boson","f");

   ci = TColor::GetColor("#33cc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33cc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_BWTH_14TEV_1500_MuMu","T 1500 bWtH","l");

   ci = TColor::GetColor("#33ff33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_TZTZ_14TEV_1500_MuMu","T 1500 tZtZ","l");

   ci = TColor::GetColor("#3333ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_THTH_14TEV_1500_MuMu","T 1500 tHtH","l");

   ci = TColor::GetColor("#ff33ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_BWTZ_14TEV_1500_MuMu","T 1500 bWtZ","l");

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HT_2L_ZQV_THTZ_14TEV_1500_MuMu","T 1500 tHtZ","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.12,1,"Projections for 300 fb^{-1} at #sqrt{s} = 14 TeV");
tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}

